Logarithmic corrections to O($a^2$) effects in lattice QCD with unrooted Staggered quarks

We derive the asymptotic lattice-spacing dependence $a^2[2b_0\bar{g}^2(1/a)]^{\hat{\gamma}_i}$ relevant for spectral quantities of lattice QCD, when using unrooted Staggered quarks. Without taking any effects from matching into account we find $\min_i\hat{\gamma}_i\approx -0.273, -0.301, -0.913, -2.614$ for $N_\mathrm{f}=0,4,8,12$ respectively. Common statements in the literature on the absence of mass-dimension~5 operators from the on-shell basis of the Symanzik Effective Field Theory action are being clarified for a description using strictly local tastes, here playing the role of continuum quark flavours. Potential impact of $\mathrm{O}(a)$ EOM-vanishing terms beyond spectral quantities is being discussed.

==> anc/staggered.wl <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
mixing=\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0", "\"\<i/4\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]M\[Sigma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\)\[CapitalPsi]\>\"", "\"\<tr(\\!\\(\\*SuperscriptBox[\\(M\\), \\(2\\)]\\))tr(\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\))/\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(\[CapitalPsi]M\\), \\(3\\)]\\)\[CapitalPsi]\>\"", "\"\<tr(\\!\\(\\*SuperscriptBox[\\(M\\), \\(2\\)]\\))\\!\\(\\*SuperscriptBox[\\(\[CapitalPsi]M\\), \\(2\\)]\\)\[CapitalPsi]\>\"", "\"\<tr(\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Nu]\[Rho]\\)]\\)\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Nu]\[Rho]\\)]\\))/\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)tr(\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\))/\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[SubscriptBox[\\(D\\), \\(\[Mu]\\)], \\(3\\)]\\)\[CapitalPsi]\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0"},
{"\"\<i/4\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]M\[Sigma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\)\[CapitalPsi]\>\"", 
RowBox[{
RowBox[{"-", 
FractionBox["8", "Nc"]}], "+", 
RowBox[{"4", " ", "Nc"}]}], "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"4", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<i/4\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]M\[Sigma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\)\[CapitalPsi]\>\""},
{"\"\<tr(\\!\\(\\*SuperscriptBox[\\(M\\), \\(2\\)]\\))tr(\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\))/\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)\>\"", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["6", "Nc"]}], "-", 
FractionBox[
RowBox[{"4", " ", "Nc"}], "3"], "+", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", 
RowBox[{
RowBox[{"-", 
FractionBox["6", "Nc"]}], "+", 
RowBox[{"6", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<tr(\\!\\(\\*SuperscriptBox[\\(M\\), \\(2\\)]\\))tr(\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\))/\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(\[CapitalPsi]M\\), \\(3\\)]\\)\[CapitalPsi]\>\"", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["6", "Nc"]}], "+", 
RowBox[{"6", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(\[CapitalPsi]M\\), \\(3\\)]\\)\[CapitalPsi]\>\""},
{"\"\<tr(\\!\\(\\*SuperscriptBox[\\(M\\), \\(2\\)]\\))\\!\\(\\*SuperscriptBox[\\(\[CapitalPsi]M\\), \\(2\\)]\\)\[CapitalPsi]\>\"", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["6", "Nc"]}], "+", 
RowBox[{"6", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<tr(\\!\\(\\*SuperscriptBox[\\(M\\), \\(2\\)]\\))\\!\\(\\*SuperscriptBox[\\(\[CapitalPsi]M\\), \\(2\\)]\\)\[CapitalPsi]\>\""},
{"\"\<tr(\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Nu]\[Rho]\\)]\\)\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Nu]\[Rho]\\)]\\))/\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)\>\"", 
RowBox[{"48", " ", "Nc"}], "0", 
RowBox[{
RowBox[{"-", 
FractionBox["8", "Nc"]}], "+", 
RowBox[{"8", " ", "Nc"}]}], "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"7", " ", "Nc"}], "+", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], "0", "0", "0", 
RowBox[{"3", "-", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], 
FractionBox[
RowBox[{"4", "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]], 
RowBox[{
FractionBox["12", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<tr(\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Nu]\[Rho]\\)]\\)\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Nu]\[Rho]\\)]\\))/\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)tr(\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\))/\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)\>\"", 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{"11", "+", 
RowBox[{"79", " ", 
SuperscriptBox["Nc", "2"]}]}], ")"}]}], 
RowBox[{"15", " ", "Nc"}]], "0", 
FractionBox[
RowBox[{"149", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]], "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"14", " ", "Nc"}], "15"]}], 
RowBox[{
FractionBox[
RowBox[{"42", " ", "Nc"}], "5"], "+", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], 
RowBox[{"-", 
FractionBox[
RowBox[{"11", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"30", " ", "Nc"}]]}], "0", 
RowBox[{"1", "-", 
FractionBox["1", 
SuperscriptBox["Nc", "2"]]}], 
FractionBox[
RowBox[{"57", "+", 
RowBox[{"47", " ", 
SuperscriptBox["Nc", "2"]}]}], 
RowBox[{"120", " ", "Nc"}]], 
RowBox[{
FractionBox["4", "Nc"], "-", "Nc"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)tr(\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\))/\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[SubscriptBox[\\(D\\), \\(\[Mu]\\)], \\(3\\)]\\)\[CapitalPsi]\>\"", 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{"83", "+", 
RowBox[{"37", " ", 
SuperscriptBox["Nc", "2"]}]}], ")"}]}], 
RowBox[{"15", " ", "Nc"}]], "2", 
FractionBox[
RowBox[{"197", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]], "0", 
FractionBox[
RowBox[{"11", " ", "Nf"}], "30"], 
RowBox[{"-", 
FractionBox[
RowBox[{"22", " ", "Nf"}], "15"]}], 
FractionBox[
RowBox[{"157", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"30", " ", "Nc"}]], "0", 
RowBox[{
FractionBox["1", "4"], "-", 
FractionBox["1", 
RowBox[{"4", " ", 
SuperscriptBox["Nc", "2"]}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{"39", "-", 
RowBox[{"9", " ", 
SuperscriptBox["Nc", "2"]}], "+", 
RowBox[{"28", " ", "Nc", " ", "Nf"}]}], 
RowBox[{"120", " ", "Nc"}]]}], 
RowBox[{
FractionBox["1", "Nc"], "-", 
FractionBox["Nc", "4"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[SubscriptBox[\\(D\\), \\(\[Mu]\\)], \\(3\\)]\\)\[CapitalPsi]\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", "16", "0", "0", "0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"11", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], "0", 
RowBox[{"-", 
FractionBox["8", "3"]}], 
RowBox[{"-", "12"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", 
RowBox[{"-", "16"}], "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"11", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], 
RowBox[{"-", 
FractionBox["44", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", 
RowBox[{
FractionBox["8", "Nc"], "-", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", "3"}], "+", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], 
FractionBox[
RowBox[{
RowBox[{"-", "4"}], "+", 
RowBox[{"13", " ", 
SuperscriptBox["Nc", "2"]}], "+", 
RowBox[{"4", " ", "Nc", " ", "Nf"}]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "4"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["8", "Nc"]}], "+", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", "3"}], "+", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
RowBox[{"-", 
FractionBox["40", 
RowBox[{"3", " ", "Nc"}]]}], "+", 
RowBox[{"3", " ", "Nc"}]}], 
RowBox[{
FractionBox["1", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"13", " ", "Nc"}], "-", 
RowBox[{"4", " ", "Nf"}]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "128", "0", "16", "0", "0", "0", "0", "0", "0", 
FractionBox["16", "3"], "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"4", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", 
RowBox[{"-", "128"}], "0", 
RowBox[{"-", "16"}], "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["16", "3"]}], "0", "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"4", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", 
FractionBox["64", "Nc"], "0", 
RowBox[{
FractionBox["8", "Nc"], "-", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", 
FractionBox["8", 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"22", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["1", "2"], "-", 
FractionBox["1", 
RowBox[{"2", " ", 
SuperscriptBox["Nc", "2"]}]]}], "0", 
RowBox[{
FractionBox["2", "Nc"], "-", 
FractionBox["Nc", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", 
RowBox[{"-", 
FractionBox["64", "Nc"]}], "0", 
RowBox[{
RowBox[{"-", 
FractionBox["8", "Nc"]}], "+", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["8", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"22", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["1", "2"], "-", 
FractionBox["1", 
RowBox[{"2", " ", 
SuperscriptBox["Nc", "2"]}]]}], "0", 
RowBox[{
FractionBox["2", "Nc"], "-", 
FractionBox["Nc", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "128", "0", "16", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["16", "3"]}], "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"4", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", 
RowBox[{"-", "128"}], "0", 
RowBox[{"-", "16"}], "0", "0", "0", "0", "0", "0", 
FractionBox["16", "3"], "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"4", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", 
FractionBox["64", "Nc"], "0", 
RowBox[{
FractionBox["8", "Nc"], "-", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["8", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"22", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["1", "2"], "-", 
FractionBox["1", 
RowBox[{"2", " ", 
SuperscriptBox["Nc", "2"]}]]}], "0", 
RowBox[{
FractionBox["2", "Nc"], "-", 
FractionBox["Nc", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", 
RowBox[{"-", 
FractionBox["64", "Nc"]}], "0", 
RowBox[{
RowBox[{"-", 
FractionBox["8", "Nc"]}], "+", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", 
FractionBox["8", 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"22", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["1", "2"], "-", 
FractionBox["1", 
RowBox[{"2", " ", 
SuperscriptBox["Nc", "2"]}]]}], "0", 
RowBox[{
FractionBox["2", "Nc"], "-", 
FractionBox["Nc", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", "16", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["8", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"11", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], "0", "0", 
RowBox[{"-", "12"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", 
RowBox[{"-", "16"}], "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["8", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"11", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], 
RowBox[{"-", "12"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", 
RowBox[{
FractionBox["8", "Nc"], "-", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["4", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", "3"}], "+", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], 
RowBox[{
FractionBox["1", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"13", " ", "Nc"}], "-", 
RowBox[{"4", " ", "Nf"}]}], ")"}]}], 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "4"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["8", "Nc"]}], "+", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["4", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", "3"}], "+", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], "0", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "4"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], 
RowBox[{
FractionBox["1", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"13", " ", "Nc"}], "-", 
RowBox[{"4", " ", "Nf"}]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", 
RowBox[{"-", "512"}], "0", "192", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "48", "0", "0", "0", "48", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["2", "Nc"]}], "+", 
FractionBox[
RowBox[{"28", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "512", "0", 
RowBox[{"-", "192"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "48", "0", "0", "0", "48", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["2", "Nc"]}], "+", 
FractionBox[
RowBox[{"28", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", 
RowBox[{"-", 
FractionBox["256", "Nc"]}], "0", 
RowBox[{
FractionBox["96", "Nc"], "-", 
RowBox[{"96", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"12", "-", 
FractionBox["12", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
FractionBox["48", "Nc"], "-", 
RowBox[{"12", " ", "Nc"}]}], "0", 
RowBox[{"12", "-", 
FractionBox["12", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
FractionBox["48", "Nc"], "-", 
RowBox[{"12", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"5", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", 
FractionBox["256", "Nc"], "0", 
FractionBox[
RowBox[{"96", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"12", "-", 
FractionBox["12", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
FractionBox["48", "Nc"], "-", 
RowBox[{"12", " ", "Nc"}]}], "0", 
RowBox[{"12", "-", 
FractionBox["12", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
FractionBox["48", "Nc"], "-", 
RowBox[{"12", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"5", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", "192", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", "32"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"11", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], "0", "0", 
RowBox[{"-", "12"}], "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", 
RowBox[{"-", "192"}], "0", "0", "0", "0", "0", "0", 
RowBox[{"-", "32"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"11", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], 
RowBox[{"-", "12"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", 
RowBox[{
FractionBox["96", "Nc"], "-", 
RowBox[{"96", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["16", "Nc"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", "3"}], "+", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], 
RowBox[{
FractionBox["1", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"13", " ", "Nc"}], "-", 
RowBox[{"4", " ", "Nf"}]}], ")"}]}], 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "4"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", 
FractionBox[
RowBox[{"96", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["16", "Nc"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", "3"}], "+", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], "0", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "4"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], 
RowBox[{
FractionBox["1", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"13", " ", "Nc"}], "-", 
RowBox[{"4", " ", "Nf"}]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", 
RowBox[{"-", "128"}], "0", "48", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "12", "0", "0", "0", "12", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["2", "Nc"]}], "+", 
FractionBox[
RowBox[{"28", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "128", "0", 
RowBox[{"-", "48"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "12", "0", "0", "0", "12", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["2", "Nc"]}], "+", 
FractionBox[
RowBox[{"28", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", 
RowBox[{"-", 
FractionBox["64", "Nc"]}], "0", 
RowBox[{
FractionBox["24", "Nc"], "-", 
RowBox[{"24", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"3", "-", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
FractionBox["12", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", 
RowBox[{"3", "-", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
FractionBox["12", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", "Nc"}], "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["2", "Nc"]}], "+", 
FractionBox[
RowBox[{"22", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "0", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", 
FractionBox["64", "Nc"], "0", 
FractionBox[
RowBox[{"24", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"3", "-", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
FractionBox["12", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", 
RowBox[{"3", "-", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
FractionBox["12", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", "Nc"}], "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["2", "Nc"]}], "+", 
FractionBox[
RowBox[{"22", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", "48", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", "8"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", "4"}], "0", "0", "0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"11", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], "0", "0", "4", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", 
RowBox[{"-", "48"}], "0", "0", "0", "0", "0", "0", 
RowBox[{"-", "8"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", "4"}], "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"11", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], "4", "0", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", 
RowBox[{
FractionBox["24", "Nc"], "-", 
RowBox[{"24", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["4", "Nc"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", "1"}], "+", 
FractionBox["1", 
SuperscriptBox["Nc", "2"]]}], 
RowBox[{"-", "Nc"}], 
RowBox[{
RowBox[{"-", 
FractionBox["4", "Nc"]}], "+", "Nc"}], "0", "0", "0", "0", "0", 
RowBox[{"1", "-", 
FractionBox["1", 
SuperscriptBox["Nc", "2"]]}], 
RowBox[{
FractionBox["1", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"25", " ", "Nc"}], "-", 
RowBox[{"4", " ", "Nf"}]}], ")"}]}], 
RowBox[{
FractionBox["4", "Nc"], "-", "Nc"}], "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0", "0", 
FractionBox[
RowBox[{"24", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["4", "Nc"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", "1"}], "+", 
FractionBox["1", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
RowBox[{"-", 
FractionBox["4", "Nc"]}], "+", "Nc"}], 
RowBox[{"-", "Nc"}], "0", "0", "0", "0", 
RowBox[{"1", "-", 
FractionBox["1", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
FractionBox["4", "Nc"], "-", "Nc"}], 
RowBox[{
FractionBox["1", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"25", " ", "Nc"}], "-", 
RowBox[{"4", " ", "Nf"}]}], ")"}]}], "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\""},
{"0", "\"\<i/4\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]M\[Sigma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\)\[CapitalPsi]\>\"", "\"\<tr(\\!\\(\\*SuperscriptBox[\\(M\\), \\(2\\)]\\))tr(\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\))/\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(\[CapitalPsi]M\\), \\(3\\)]\\)\[CapitalPsi]\>\"", "\"\<tr(\\!\\(\\*SuperscriptBox[\\(M\\), \\(2\\)]\\))\\!\\(\\*SuperscriptBox[\\(\[CapitalPsi]M\\), \\(2\\)]\\)\[CapitalPsi]\>\"", "\"\<tr(\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Nu]\[Rho]\\)]\\)\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Nu]\[Rho]\\)]\\))/\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)tr(\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(D\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(F\\), \\(\[Mu]\[Nu]\\)]\\))/\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[SubscriptBox[\\(D\\), \\(\[Mu]\\)], \\(3\\)]\\)\[CapitalPsi]\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Rho]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Nu]\[Rho]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(5\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "\"\<\\!\\(\\*SubscriptBox[\\(\[Sum]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\[Gamma]\\), \\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(\[Mu]\[Nu]\\)]\\)\\!\\(\\*SuperscriptBox[\\(T\\), \\(a\\)]\\)\[CapitalPsi]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\)\>\"", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);


mixing//MatrixForm


==> anc/symm1CRtoTastes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    357513,       9072]
NotebookOptionsPosition[    332473,       8751]
NotebookOutlinePosition[    332897,       8768]
CellTagsIndexPosition[    332854,       8765]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Use", " ", "symmetries", " ", "of", " ", "1", 
   RowBox[{"CR", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Verstegen", " ", 
       RowBox[{"(", "1985", ")"}]}], ";", " ", "Golterman"}], ",", 
     RowBox[{"Smit", " ", 
      RowBox[{"(", "1984", ")"}]}]}], "]"}], " ", "as", " ", "input", " ", 
   "to", " ", "derive", " ", "corresponding", " ", "symmetries", " ", "in", 
   " ", "taste", " ", 
   RowBox[{"space", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9228780944685507`*^9, 
  3.922878185798109*^9}},ExpressionUUID->"0273168b-60ad-41e7-8923-\
f6b4cf2d2306"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Initialise", "."}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9228538843434687`*^9, 
  3.922853889836233*^9}},ExpressionUUID->"4dbe437b-33ca-44bf-9aec-\
60fcca3c51c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Gammas", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Gammas", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Gammas", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      RowBox[{"PauliMatrix", "[", "i", "]"}]}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{
      RowBox[{"Gammas", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], "=", 
     RowBox[{"ConjugateTranspose", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"PauliMatrix", "[", "i", "]"}]}], "]"}]}], ";"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gammas", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Gamma5", "=", 
    RowBox[{
     RowBox[{"Gammas", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", 
     RowBox[{"Gammas", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ".", 
     RowBox[{"Gammas", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ".", 
     RowBox[{"Gammas", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gs", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", "4", "]"}], ",", "Gamma5"}], "}"}], ",",
      "Gammas", ",", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", ".", "Gamma5"}], "&"}], ",", "Gammas"}], "]"}], ",", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", ".", 
         RowBox[{"Gammas", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "&"}], ",", 
       RowBox[{"Gammas", "[", 
        RowBox[{"[", 
         RowBox[{"Range", "[", "3", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", ".", 
         RowBox[{"Gammas", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "&"}], ",", 
       RowBox[{"Gammas", "[", 
        RowBox[{"[", 
         RowBox[{"Range", "[", "2", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Gammas", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ".", 
       RowBox[{"Gammas", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"taus", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "#", "]"}], "&"}], ",", "gs"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eta", "[", 
    RowBox[{"y_", ",", "mu_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"y", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"mu", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"zeta", "[", 
     RowBox[{"y_", ",", "mu_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"mu", "+", "1"}], ",", "4"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cancelLinks", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"z_", ",", 
         RowBox[{"{", 
          RowBox[{"args1___", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "args2___"}], "}"}]}], "]"}], "->", 
       RowBox[{"W", "[", 
        RowBox[{"z", ",", 
         RowBox[{"{", 
          RowBox[{"args1", ",", "args2"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"z_", ",", 
         RowBox[{"{", 
          RowBox[{"args1___", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "args2___"}], "}"}]}], "]"}], "->", 
       RowBox[{"W", "[", 
        RowBox[{"z", ",", 
         RowBox[{"{", 
          RowBox[{"args1", ",", "args2"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"z_", ",", 
         RowBox[{"{", 
          RowBox[{"args1___", ",", "2", ",", 
           RowBox[{"-", "2"}], ",", "args2___"}], "}"}]}], "]"}], "->", 
       RowBox[{"W", "[", 
        RowBox[{"z", ",", 
         RowBox[{"{", 
          RowBox[{"args1", ",", "args2"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"z_", ",", 
         RowBox[{"{", 
          RowBox[{"args1___", ",", 
           RowBox[{"-", "2"}], ",", "2", ",", "args2___"}], "}"}]}], "]"}], "->", 
       RowBox[{"W", "[", 
        RowBox[{"z", ",", 
         RowBox[{"{", 
          RowBox[{"args1", ",", "args2"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"z_", ",", 
         RowBox[{"{", 
          RowBox[{"args1___", ",", "3", ",", 
           RowBox[{"-", "3"}], ",", "args2___"}], "}"}]}], "]"}], "->", 
       RowBox[{"W", "[", 
        RowBox[{"z", ",", 
         RowBox[{"{", 
          RowBox[{"args1", ",", "args2"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"z_", ",", 
         RowBox[{"{", 
          RowBox[{"args1___", ",", 
           RowBox[{"-", "3"}], ",", "3", ",", "args2___"}], "}"}]}], "]"}], "->", 
       RowBox[{"W", "[", 
        RowBox[{"z", ",", 
         RowBox[{"{", 
          RowBox[{"args1", ",", "args2"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"z_", ",", 
         RowBox[{"{", 
          RowBox[{"args1___", ",", "4", ",", 
           RowBox[{"-", "4"}], ",", "args2___"}], "}"}]}], "]"}], "->", 
       RowBox[{"W", "[", 
        RowBox[{"z", ",", 
         RowBox[{"{", 
          RowBox[{"args1", ",", "args2"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"z_", ",", 
         RowBox[{"{", 
          RowBox[{"args1___", ",", 
           RowBox[{"-", "4"}], ",", "4", ",", "args2___"}], "}"}]}], "]"}], "->", 
       RowBox[{"W", "[", 
        RowBox[{"z", ",", 
         RowBox[{"{", 
          RowBox[{"args1", ",", "args2"}], "}"}]}], "]"}]}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Coordinates", ":", " ", 
    RowBox[{"Make", " ", "sure", " ", "to", " ", "agree", " ", "on", " ", 
     RowBox[{"ordering", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xis", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"xis", ",", 
      RowBox[{"{", 
       RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ycoords", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"ycoords", ",", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"{", 
              RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}]}], "+", 
            "#"}], ")"}], "&"}], ",", "xis"}], "]"}]}], "]"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ycoords", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"ycoords", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Transform", " ", "1", "CR", " ", "into", " ", "TR", " ", "with", " ", 
    "reference", " ", "point", " ", 
    RowBox[{"z", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", "z_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"res", ",", "idx"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"16", ",", 
            RowBox[{"Length", "[", "ycoords", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"idx", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"ycoords", ",", 
              RowBox[{"z", "+", "#"}]}], "]"}], "&"}], ",", "xis"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"res", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Range", "[", "16", "]"}], ",", 
             RowBox[{"idx", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"MatrixPower", "[", 
              RowBox[{
               RowBox[{"Gammas", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"z", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"xis", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ".", 
             RowBox[{"MatrixPower", "[", 
              RowBox[{
               RowBox[{"Gammas", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"z", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"xis", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ".", 
             RowBox[{"MatrixPower", "[", 
              RowBox[{
               RowBox[{"Gammas", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"z", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"xis", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ".", 
             RowBox[{"MatrixPower", "[", 
              RowBox[{
               RowBox[{"Gammas", "[", 
                RowBox[{"[", "4", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"z", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"xis", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}]}], "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"W", "[", 
             RowBox[{"z", ",", 
              RowBox[{"DeleteCases", "[", 
               RowBox[{
                RowBox[{"Map", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"xis", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "#", "]"}], "]"}], ">", "0"}], ",", "#", ",",
                     "0"}], "]"}], "&"}], ",", 
                  RowBox[{"Range", "[", "4", "]"}]}], "]"}], ",", "0"}], 
               "]"}]}], "]"}], "/", "2"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "xis", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "res", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
    ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.888558317966807*^9, 3.888558340280911*^9}, 
   3.9181092296838703`*^9, 3.9224835475256577`*^9, {3.922612733302187*^9, 
   3.9226127851919193`*^9}, {3.922612818844499*^9, 3.922612937864113*^9}, {
   3.92261306439793*^9, 3.922613065186558*^9}, {3.922799824319549*^9, 
   3.922799844505741*^9}, {3.9227998934234743`*^9, 3.922799903193161*^9}, {
   3.922800118643084*^9, 3.922800126834424*^9}, {3.922800266608753*^9, 
   3.9228002735997353`*^9}, {3.9230498169290333`*^9, 3.923049822325302*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d8f4a178-15eb-45ca-a428-57245d99071b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Collection", " ", "of", " ", "symmetry", " ", 
   RowBox[{"transformations", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.92253303333284*^9, 3.922533043298964*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"33315ebf-0adc-4ef2-a03f-c1fe4468b987"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"shift", "[", 
    RowBox[{"z_", ",", "mu_"}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"muhat", ",", "ref", ",", "idx", ",", "res"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"muhat", "=", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"muhat", "[", 
           RowBox[{"[", "mu", "]"}], "]"}], "=", "1"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ref", "=", 
          RowBox[{"T", "[", "z", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"idx", "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"ycoords", ",", 
                RowBox[{"z", "+", "#", "+", "muhat"}], ",", 
                RowBox[{"{", "}"}]}], "]"}], "&"}], ",", "xis"}], "]"}], 
           "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Exchange", " ", 
            RowBox[{"components", "!"}], " ", "chi", 
            RowBox[{"(", 
             RowBox[{"y", "+", "xi"}], ")"}]}], " ", "->", " ", 
           RowBox[{"chi", 
            RowBox[{"(", 
             RowBox[{"y", "+", "xi", "+", "muhat"}], ")"}], " ", 
            RowBox[{"w", "/", "o"}], " ", "adjusting", " ", "ordering"}]}], 
          " ", "=", 
          RowBox[{">", " ", 
           RowBox[{
           "select", " ", "appropriate", " ", "rows", " ", "in", " ", 
            RowBox[{"T", "^", 
             RowBox[{"dag", "[", "...", "]"}]}], " ", "via", " ", "idx"}]}]}],
          " ", "*)"}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"ref", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Range", "[", "16", "]"}], ",", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Map", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Position", "[", 
                    RowBox[{"ycoords", ",", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"z", "+", "#"}], "]"}], ",", 
                    RowBox[{"{", "}"}]}], "]"}], "&"}], ",", "xis"}], "]"}], 
                "]"}]}], "]"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"x0_", ",", "x1_", ",", "x2_", ",", "x3_"}], "}"}], 
               ",", 
               RowBox[{"{", "args___", "}"}]}], "]"}], "->", 
             RowBox[{"W", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"x0", ",", "x1", ",", "x2", ",", "x3"}], "}"}], "+", 
                "muhat"}], ",", 
               RowBox[{"{", "args", "}"}]}], "]"}]}]}], "\[IndentingNewLine]",
            ")"}], ".", 
          RowBox[{"DiagonalMatrix", "[", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"zeta", "[", 
               RowBox[{
                RowBox[{"z", "+", "#"}], ",", "mu"}], "]"}], "&"}], ",", 
             "xis"}], "]"}], "]"}], ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ConjugateTranspose", "[", 
              RowBox[{"Join", "[", 
               RowBox[{"ref", ",", 
                RowBox[{"T", "[", 
                 RowBox[{"z", "+", 
                  RowBox[{"2", "muhat"}]}], "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"idx", ",", 
               RowBox[{"Range", "[", "32", "]"}]}], "]"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"Conjugate", "[", 
              RowBox[{"W", "[", "args___", "]"}], "]"}], "->", 
             RowBox[{"Wdag", "[", "args", "]"}]}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{"res", "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"w0_", ",", "w1_", ",", "w2_", ",", "w3_"}], "}"}], 
               ",", "xi1_"}], "]"}], 
             RowBox[{"Wdag", "[", 
              RowBox[{"x_", ",", "xi2_"}], "]"}]}], "->", 
            RowBox[{"W", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"w0", ",", "w1", ",", "w2", ",", "w3"}], "}"}], "-", 
               "muhat"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", "mu", "}"}], ",", "xi1", ",", 
                RowBox[{"-", 
                 RowBox[{"Reverse", "[", "xi2", "]"}]}]}], "]"}]}], "]"}]}]}],
           "//.", "cancelLinks"}], "]"}]}]}], "]"}], ";"}], 
    "\[IndentingNewLine]", ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"shiftedReflection", "[", 
    RowBox[{"z_", ",", "mu_"}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"muhat", ",", "idxLeft", ",", "idxRight", ",", "res"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"muhat", "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"muhat", "[", 
         RowBox[{"[", "mu", "]"}], "]"}], "=", "1"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"idxLeft", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"ycoords", ",", 
              RowBox[{"z", "+", "#"}]}], "]"}], "&"}], ",", "xis"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"idxRight", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"ycoords", ",", 
              RowBox[{"z", "+", "#", "-", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"z", "+", "#"}], ")"}], "[", 
                  RowBox[{"[", "mu", "]"}], "]"}], ")"}], " ", "muhat"}], "+",
                "muhat"}]}], "]"}], "&"}], ",", "xis"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"T", "[", "z", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Range", "[", "16", "]"}], ",", "idxLeft"}], "]"}], 
            "]"}], "/.", 
           RowBox[{
            RowBox[{"W", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"w0_", ",", "w1_", ",", "w2_", ",", "w3_"}], "}"}], 
              ",", "wi_"}], "]"}], "->", 
            RowBox[{"W", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"w0", "-", 
                  RowBox[{"2", "w0", " ", 
                   RowBox[{"muhat", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
                 RowBox[{"w1", "-", 
                  RowBox[{"2", "w1", " ", 
                   RowBox[{"muhat", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
                 RowBox[{"w2", "-", 
                  RowBox[{"2", "w2", " ", 
                   RowBox[{"muhat", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
                 RowBox[{"w3", "-", 
                  RowBox[{"2", "w3", " ", 
                   RowBox[{"muhat", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}]}]}], "}"}], "+", 
               "muhat"}], ",", "wi"}], "]"}]}]}], "//.", 
          RowBox[{
           RowBox[{"W", "[", 
            RowBox[{"w_", ",", 
             RowBox[{"{", 
              RowBox[{"args___", ",", "mu", ",", "args2___"}], "}"}]}], "]"}],
            "->", 
           RowBox[{"W", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              RowBox[{"args", ",", 
               RowBox[{"-", "mu"}], ",", "args2"}], "}"}]}], "]"}]}]}], "/.", 
         
         RowBox[{
          RowBox[{"W", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x0_", ",", "x1_", ",", "x2_", ",", "x3_"}], "}"}], ",", 
            
            RowBox[{"{", "args___", "}"}]}], "]"}], "->", 
          RowBox[{"W", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x0", ",", "x1", ",", "x2", ",", "x3"}], "}"}], "-", 
             "muhat"}], ",", 
            RowBox[{"{", 
             RowBox[{"mu", ",", "args"}], "}"}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{"res", ".", 
         RowBox[{"DiagonalMatrix", "[", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"z", "+", "#"}], ")"}], "[", 
                 RowBox[{"[", "mu", "]"}], "]"}], ")"}]}], 
              RowBox[{"zeta", "[", 
               RowBox[{
                RowBox[{"z", "+", "#"}], ",", "mu"}], "]"}]}], "&"}], ",", 
            "xis"}], "]"}], "]"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ConjugateTranspose", "[", 
            RowBox[{"T", "[", 
             RowBox[{"z", "-", 
              RowBox[{"2", 
               RowBox[{"z", "[", 
                RowBox[{"[", "mu", "]"}], "]"}], "muhat"}]}], "]"}], "]"}], 
           "[", 
           RowBox[{"[", 
            RowBox[{"idxRight", ",", 
             RowBox[{"Range", "[", "16", "]"}]}], "]"}], "]"}], ")"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Expand", "[", "res", "]"}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"W", "[", 
             RowBox[{"w_", ",", "wi_"}], "]"}], 
            RowBox[{"Conjugate", "[", 
             RowBox[{"W", "[", 
              RowBox[{"x_", ",", "xi_"}], "]"}], "]"}]}], "->", 
           RowBox[{"W", "[", 
            RowBox[{"w", ",", 
             RowBox[{"Join", "[", 
              RowBox[{"wi", ",", 
               RowBox[{"-", 
                RowBox[{"Reverse", "[", "xi", "]"}]}]}], "]"}]}], "]"}]}]}], "//.",
          "cancelLinks"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "res", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
    ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SR", "[", 
    RowBox[{"z_", ",", "rho_", ",", "sigma_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"rho", ">", "sigma"}], ",", 
         RowBox[{"+", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], 
       RowBox[{"eta", "[", 
        RowBox[{"z", ",", "rho"}], "]"}], 
       RowBox[{"eta", "[", 
        RowBox[{"z", ",", "sigma"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"eta", "[", 
        RowBox[{"z", ",", "rho"}], "]"}], 
       RowBox[{"eta", "[", 
        RowBox[{"z", ",", "sigma"}], "]"}], 
       RowBox[{"zeta", "[", 
        RowBox[{"z", ",", "rho"}], "]"}], 
       RowBox[{"zeta", "[", 
        RowBox[{"z", ",", "sigma"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"rho", ">", "sigma"}], ",", 
         RowBox[{"+", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], 
       RowBox[{"zeta", "[", 
        RowBox[{"z", ",", "rho"}], "]"}], 
       RowBox[{"zeta", "[", 
        RowBox[{"z", ",", "sigma"}], "]"}]}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"shiftedRotation", "[", 
    RowBox[{"z_", ",", "rho_", ",", "sigma_"}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "idx", ",", "shifthat", ",", "shiftdir", ",", "res", ",", 
         "rotVector"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"shiftdir", "=", "sigma"}], ";", "\[IndentingNewLine]", 
        RowBox[{"shifthat", "=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"shifthat", "[", 
          RowBox[{"[", "shiftdir", "]"}], "]"}], "=", "1"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"rotVector", "[", "vec_", "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"temp", "=", "vec"}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"temp", "[", 
              RowBox[{"[", "rho", "]"}], "]"}], "=", 
             RowBox[{"vec", "[", 
              RowBox[{"[", "sigma", "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"temp", "[", 
              RowBox[{"[", "sigma", "]"}], "]"}], "=", 
             RowBox[{"-", 
              RowBox[{"vec", "[", 
               RowBox[{"[", "rho", "]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Return", "[", "temp", "]"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"idx", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{"ycoords", ",", 
               RowBox[{"z", "+", "#"}]}], "]"}], "&"}], ",", "xis"}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "[", "z", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Range", "[", "16", "]"}], ",", "idx"}], "]"}], "]"}], 
            ")"}], ".", 
           RowBox[{"DiagonalMatrix", "[", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"zeta", "[", 
                 RowBox[{
                  RowBox[{"rotVector", "[", 
                   RowBox[{"z", "+", "#"}], "]"}], ",", "shiftdir"}], "]"}], 
                RowBox[{"SR", "[", 
                 RowBox[{
                  RowBox[{"rotVector", "[", 
                   RowBox[{"z", "+", "#"}], "]"}], ",", "rho", ",", "sigma"}],
                  "]"}]}], "&"}], ",", "xis"}], "]"}], "]"}]}], "/.", 
          RowBox[{
           RowBox[{"W", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"w0_", ",", "w1_", ",", "w2_", ",", "w3_"}], "}"}], ",",
              "wi_"}], "]"}], "->", 
           RowBox[{"W", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"rotVector", "[", 
               RowBox[{"{", 
                RowBox[{"w0", ",", "w1", ",", "w2", ",", "w3"}], "}"}], "]"}],
               "+", "shifthat"}], ",", "wi"}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"res", "//.", 
           RowBox[{
            RowBox[{"W", "[", 
             RowBox[{"w_", ",", 
              RowBox[{"{", 
               RowBox[{"args___", ",", "rho", ",", "args2___"}], "}"}]}], 
             "]"}], "->", 
            RowBox[{"W", "[", 
             RowBox[{"w", ",", 
              RowBox[{"{", 
               RowBox[{"args", ",", 
                RowBox[{"-", "sigma"}], ",", "args2"}], "}"}]}], "]"}]}]}], "//.", 
          RowBox[{
           RowBox[{"W", "[", 
            RowBox[{"w_", ",", 
             RowBox[{"{", 
              RowBox[{"args___", ",", "sigma", ",", "args2___"}], "}"}]}], 
            "]"}], "->", 
           RowBox[{"W", "[", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              RowBox[{"args", ",", "rho", ",", "args2"}], "}"}]}], 
            "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"idx", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{"ycoords", ",", 
               RowBox[{
                RowBox[{"rotVector", "[", 
                 RowBox[{"z", "+", "#"}], "]"}], "+", "shifthat"}]}], "]"}], 
             "&"}], ",", "xis"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"res", ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ConjugateTranspose", "[", 
               RowBox[{"T", "[", 
                RowBox[{"rotVector", "[", "z", "]"}], "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"idx", ",", 
                RowBox[{"Range", "[", "16", "]"}]}], "]"}], "]"}], ")"}]}], 
           "]"}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"W", "[", 
             RowBox[{"w_", ",", "wi_"}], "]"}], 
            RowBox[{"Conjugate", "[", 
             RowBox[{"W", "[", 
              RowBox[{"x_", ",", "xi_"}], "]"}], "]"}]}], "->", 
           RowBox[{"W", "[", 
            RowBox[{"w", ",", 
             RowBox[{"Join", "[", 
              RowBox[{"wi", ",", 
               RowBox[{"-", 
                RowBox[{"Reverse", "[", "xi", "]"}]}]}], "]"}]}], "]"}]}]}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{"res", "/.", 
           RowBox[{
            RowBox[{"W", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"w0_", ",", "w1_", ",", "w2_", ",", "w3_"}], "}"}], 
              ",", "wi_"}], "]"}], "->", 
            RowBox[{"W", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"w0", ",", "w1", ",", "w2", ",", "w3"}], "}"}], "-", 
               "shifthat"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", "shiftdir", "}"}], ",", "wi"}], "]"}]}], 
             "]"}]}]}], "//.", "cancelLinks"}], "]"}]}]}], "]"}], ";"}], 
    "\[IndentingNewLine]", ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"charge", "[", "z_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"muhat", ",", "idx", ",", "res"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"idx", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{"ycoords", ",", 
               RowBox[{"z", "+", "#"}]}], "]"}], "&"}], ",", "xis"}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"T", "[", "z", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Range", "[", "16", "]"}], ",", "idx"}], "]"}], "]"}],
              "/.", 
             RowBox[{
              RowBox[{"W", "[", 
               RowBox[{"y_", ",", "yi_"}], "]"}], "->", 
              RowBox[{"V", "[", 
               RowBox[{"y", ",", "yi"}], "]"}]}]}], ")"}], ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{
             RowBox[{"T", "[", "z", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Range", "[", "16", "]"}], ",", "idx"}], "]"}], "]"}], 
            "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Minus", " ", "plays", " ", "here", " ", "the", " ", "role", " ", 
         "of", " ", 
         RowBox[{"U", "^", "T"}], " ", "relative", " ", "to", " ", 
         RowBox[{"U", "^"}], "*"}], " ", "*)"}], ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{
         RowBox[{"res", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"w_", ",", "xi1_"}], "]"}], 
            RowBox[{"W", "[", 
             RowBox[{"y_", ",", "xi2_"}], "]"}]}], "->", 
           RowBox[{"W", "[", 
            RowBox[{"w", ",", 
             RowBox[{"Join", "[", 
              RowBox[{"xi1", ",", 
               RowBox[{"-", 
                RowBox[{"Reverse", "[", "xi2", "]"}]}]}], "]"}]}], "]"}]}]}], 
         "//.", "cancelLinks"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "res", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
    ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"antiCharge", "[", "z_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"muhat", ",", "idx", ",", "res"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"idx", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{"ycoords", ",", 
               RowBox[{"z", "+", "#"}]}], "]"}], "&"}], ",", "xis"}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"T", "[", "z", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Range", "[", "16", "]"}], ",", "idx"}], "]"}], "]"}],
              "/.", 
             RowBox[{
              RowBox[{"W", "[", "args___", "]"}], "->", 
              RowBox[{"V", "[", "args", "]"}]}]}], "]"}], ".", 
           RowBox[{"ConjugateTranspose", "[", 
            RowBox[{
             RowBox[{"T", "[", "z", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Range", "[", "16", "]"}], ",", "idx"}], "]"}], "]"}], 
            "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Minus", " ", "plays", " ", "here", " ", "the", " ", "role", " ", 
         "of", " ", 
         RowBox[{"U", "^", "T"}], " ", "relative", " ", "to", " ", 
         RowBox[{"U", "^"}], "*"}], " ", "*)"}], ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{
         RowBox[{"res", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"Conjugate", "[", 
             RowBox[{"V", "[", 
              RowBox[{"w_", ",", "xi1_"}], "]"}], "]"}], 
            RowBox[{"Conjugate", "[", 
             RowBox[{"W", "[", 
              RowBox[{"y_", ",", "xi2_"}], "]"}], "]"}]}], "->", 
           RowBox[{"W", "[", 
            RowBox[{"w", ",", 
             RowBox[{"Join", "[", 
              RowBox[{"xi1", ",", 
               RowBox[{"-", 
                RowBox[{"Reverse", "[", "xi2", "]"}]}]}], "]"}]}], "]"}]}]}], 
         "//.", "cancelLinks"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "res", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
    ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"chargePhased", "[", "z_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"muhat", ",", "idx", ",", "res"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"idx", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{"ycoords", ",", 
               RowBox[{"z", "+", "#"}]}], "]"}], "&"}], ",", "xis"}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"T", "[", "z", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Range", "[", "16", "]"}], ",", "idx"}], "]"}], "]"}],
              "/.", 
             RowBox[{
              RowBox[{"W", "[", 
               RowBox[{"y_", ",", "yi_"}], "]"}], "->", 
              RowBox[{"V", "[", 
               RowBox[{"y", ",", "yi"}], "]"}]}]}], ")"}], ".", 
           RowBox[{"DiagonalMatrix", "[", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"I", " ", 
                 RowBox[{"Pi", "/", "2"}], " ", 
                 RowBox[{"eta", "[", 
                  RowBox[{
                   RowBox[{"z", "+", "#"}], ",", "5"}], "]"}]}], "]"}], "&"}],
               ",", "xis"}], "]"}], "]"}], ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{
             RowBox[{"T", "[", "z", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Range", "[", "16", "]"}], ",", "idx"}], "]"}], "]"}], 
            "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Minus", " ", "plays", " ", "here", " ", "the", " ", "role", " ", 
         "of", " ", 
         RowBox[{"U", "^", "T"}], " ", "relative", " ", "to", " ", 
         RowBox[{"U", "^"}], "*"}], " ", "*)"}], ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{
         RowBox[{"res", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"w_", ",", "xi1_"}], "]"}], 
            RowBox[{"W", "[", 
             RowBox[{"y_", ",", "xi2_"}], "]"}]}], "->", 
           RowBox[{"W", "[", 
            RowBox[{"w", ",", 
             RowBox[{"Join", "[", 
              RowBox[{"xi1", ",", 
               RowBox[{"-", 
                RowBox[{"Reverse", "[", "xi2", "]"}]}]}], "]"}]}], "]"}]}]}], 
         "//.", "cancelLinks"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "res", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
    ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"antiChargePhased", "[", "z_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"muhat", ",", "idx", ",", "res"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"idx", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{"ycoords", ",", 
               RowBox[{"z", "+", "#"}]}], "]"}], "&"}], ",", "xis"}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"T", "[", "z", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Range", "[", "16", "]"}], ",", "idx"}], "]"}], "]"}],
              "/.", 
             RowBox[{
              RowBox[{"W", "[", 
               RowBox[{"y_", ",", "yi_"}], "]"}], "->", 
              RowBox[{"V", "[", 
               RowBox[{"y", ",", "yi"}], "]"}]}]}], "]"}], ".", 
           RowBox[{"DiagonalMatrix", "[", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"I", " ", 
                 RowBox[{"Pi", "/", "2"}], " ", 
                 RowBox[{"eta", "[", 
                  RowBox[{
                   RowBox[{"z", "+", "#"}], ",", "5"}], "]"}]}], "]"}], "&"}],
               ",", "xis"}], "]"}], "]"}], ".", 
           RowBox[{"ConjugateTranspose", "[", 
            RowBox[{
             RowBox[{"T", "[", "z", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Range", "[", "16", "]"}], ",", "idx"}], "]"}], "]"}], 
            "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Minus", " ", "plays", " ", "here", " ", "the", " ", "role", " ", 
         "of", " ", 
         RowBox[{"U", "^", "T"}], " ", "relative", " ", "to", " ", 
         RowBox[{"U", "^"}], "*"}], " ", "*)"}], ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{
         RowBox[{"res", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"Conjugate", "[", 
             RowBox[{"V", "[", 
              RowBox[{"w_", ",", "xi1_"}], "]"}], "]"}], 
            RowBox[{"Conjugate", "[", 
             RowBox[{"W", "[", 
              RowBox[{"y_", ",", "xi2_"}], "]"}], "]"}]}], "->", 
           RowBox[{"W", "[", 
            RowBox[{"w", ",", 
             RowBox[{"Join", "[", 
              RowBox[{"xi1", ",", 
               RowBox[{"-", 
                RowBox[{"Reverse", "[", "xi2", "]"}]}]}], "]"}]}], "]"}]}]}], 
         "//.", "cancelLinks"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "res", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
    ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"remnantChiral", "[", "z_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"idx", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"idx", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"ycoords", ",", 
              RowBox[{"z", "+", "#"}]}], "]"}], "&"}], ",", "xis"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", "z", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Range", "[", "16", "]"}], ",", "idx"}], "]"}], "]"}], 
          ")"}], ".", 
         RowBox[{"DiagonalMatrix", "[", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "I"}], " ", "alpha", " ", 
                RowBox[{"eta", "[", 
                 RowBox[{
                  RowBox[{"z", "+", "#"}], ",", "5"}], "]"}]}], "+", 
               RowBox[{"I", " ", "beta"}]}], "]"}], "&"}], ",", "xis"}], 
           "]"}], "]"}], ".", 
         RowBox[{"ConjugateTranspose", "[", 
          RowBox[{
           RowBox[{"T", "[", "z", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Range", "[", "16", "]"}], ",", "idx"}], "]"}], "]"}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Expand", "[", "res", "]"}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"W", "[", 
             RowBox[{"w_", ",", "wi_"}], "]"}], 
            RowBox[{"Conjugate", "[", 
             RowBox[{"W", "[", 
              RowBox[{"x_", ",", "xi_"}], "]"}], "]"}]}], "->", 
           RowBox[{"W", "[", 
            RowBox[{"w", ",", 
             RowBox[{"Join", "[", 
              RowBox[{"wi", ",", 
               RowBox[{"-", 
                RowBox[{"Reverse", "[", "xi", "]"}]}]}], "]"}]}], "]"}]}]}], "//.",
          "cancelLinks"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "res", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
    ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"diracKernel", "[", 
    RowBox[{"z_", ",", "mu_"}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "muhat", ",", "middle", ",", "left", ",", "res", ",", "y", ",", "y2", 
         ",", "dy"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"middle", "=", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Length", "[", "ycoords", "]"}], ",", 
             RowBox[{"Length", "[", "ycoords", "]"}]}], "}"}]}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"muhat", "=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"muhat", "[", 
          RowBox[{"[", "mu", "]"}], "]"}], "=", "1"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"y", "=", 
            RowBox[{"ycoords", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"y2", "=", 
            RowBox[{"ycoords", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"dy", "=", 
            RowBox[{"y2", "-", "y"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"middle", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"Switch", "[", 
              RowBox[{"dy", ",", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{
                RowBox[{"eta", "[", 
                 RowBox[{"y", ",", "1"}], "]"}], 
                RowBox[{"W", "[", 
                 RowBox[{"y", ",", 
                  RowBox[{"{", "1", "}"}]}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{
                RowBox[{"eta", "[", 
                 RowBox[{"y", ",", "2"}], "]"}], 
                RowBox[{"W", "[", 
                 RowBox[{"y", ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
               RowBox[{
                RowBox[{"eta", "[", 
                 RowBox[{"y", ",", "3"}], "]"}], 
                RowBox[{"W", "[", 
                 RowBox[{"y", ",", 
                  RowBox[{"{", "3", "}"}]}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
               RowBox[{
                RowBox[{"eta", "[", 
                 RowBox[{"y", ",", "4"}], "]"}], 
                RowBox[{"W", "[", 
                 RowBox[{"y", ",", 
                  RowBox[{"{", "4", "}"}]}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
               ",", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"eta", "[", 
                  RowBox[{"y", ",", "1"}], "]"}]}], 
                RowBox[{"W", "[", 
                 RowBox[{"y", ",", 
                  RowBox[{"{", 
                   RowBox[{"-", "1"}], "}"}]}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"eta", "[", 
                  RowBox[{"y", ",", "2"}], "]"}]}], 
                RowBox[{"W", "[", 
                 RowBox[{"y", ",", 
                  RowBox[{"{", 
                   RowBox[{"-", "2"}], "}"}]}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"eta", "[", 
                  RowBox[{"y", ",", "3"}], "]"}]}], 
                RowBox[{"W", "[", 
                 RowBox[{"y", ",", 
                  RowBox[{"{", 
                   RowBox[{"-", "3"}], "}"}]}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", 
                 RowBox[{"-", "1"}]}], "}"}], ",", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"eta", "[", 
                  RowBox[{"y", ",", "4"}], "]"}]}], 
                RowBox[{"W", "[", 
                 RowBox[{"y", ",", 
                  RowBox[{"{", 
                   RowBox[{"-", "4"}], "}"}]}], "]"}]}], ",", 
               "\[IndentingNewLine]", "_", ",", "0"}], "]"}], "/", "2"}]}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ycoords", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ycoords", "]"}]}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"left", "=", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"T", "[", 
             RowBox[{"z", "-", 
              RowBox[{"2", "muhat"}]}], "]"}], ",", 
            RowBox[{"T", "[", "z", "]"}], ",", 
            RowBox[{"T", "[", 
             RowBox[{"z", "+", 
              RowBox[{"2", "muhat"}]}], "]"}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"W", "[", "args___", "]"}], "->", 
           RowBox[{"V", "[", "args", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"res", "=", 
         RowBox[{"16", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"left", ".", "middle"}], ")"}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"V", "[", 
                RowBox[{"w_", ",", "x1_"}], "]"}], 
               RowBox[{"W", "[", 
                RowBox[{"x_", ",", "x2_"}], "]"}]}], "->", 
              RowBox[{"V", "[", 
               RowBox[{"w", ",", 
                RowBox[{"Join", "[", 
                 RowBox[{"x1", ",", "x2"}], "]"}]}], "]"}]}]}], ")"}], ".", 
           RowBox[{"ConjugateTranspose", "[", "left", "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{
             RowBox[{"res", "/.", 
              RowBox[{
               RowBox[{"Conjugate", "[", 
                RowBox[{"V", "[", 
                 RowBox[{"w_", ",", "xi_"}], "]"}], "]"}], "->", 
               RowBox[{"Wdag", "[", 
                RowBox[{"w", ",", 
                 RowBox[{"Reverse", "[", "xi", "]"}]}], "]"}]}]}], "/.", 
             RowBox[{
              RowBox[{"Wdag", "[", 
               RowBox[{"w_", ",", "xi_"}], "]"}], "->", 
              RowBox[{"W", "[", 
               RowBox[{"w", ",", 
                RowBox[{"-", "xi"}]}], "]"}]}]}], "]"}], "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", 
              RowBox[{"w_", ",", "xi1_"}], "]"}], 
             RowBox[{"W", "[", 
              RowBox[{"x_", ",", "xi2_"}], "]"}]}], "->", 
            RowBox[{"W", "[", 
             RowBox[{"w", ",", 
              RowBox[{"Join", "[", 
               RowBox[{"xi1", ",", "xi2"}], "]"}]}], "]"}]}]}], "//.", 
          "cancelLinks"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}]}]}], "]"}], ";"}], 
    "\[IndentingNewLine]", ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9225331012778587`*^9, 3.922533249792644*^9}, {
   3.922533325562958*^9, 3.922533394772765*^9}, {3.922533512211267*^9, 
   3.922533564572959*^9}, {3.922533628555398*^9, 3.9225337129817944`*^9}, {
   3.9225338251145906`*^9, 3.922533864438892*^9}, {3.9225338957414093`*^9, 
   3.922533934608474*^9}, 3.922534142729467*^9, {3.9225390374736023`*^9, 
   3.922539167378882*^9}, {3.922539257754814*^9, 3.922539262029104*^9}, {
   3.922539382203191*^9, 3.922539382395604*^9}, {3.922539421006998*^9, 
   3.922539421321885*^9}, {3.922539462386489*^9, 3.9225395322665462`*^9}, {
   3.922539616547913*^9, 3.922539619433647*^9}, {3.922539714178878*^9, 
   3.922539749572399*^9}, {3.9225397944538107`*^9, 3.92253979939159*^9}, {
   3.922539929337178*^9, 3.922539945436863*^9}, {3.922540035030382*^9, 
   3.922540140799467*^9}, 3.922540230524461*^9, {3.922540277064908*^9, 
   3.9225403651885767`*^9}, {3.922540951407176*^9, 3.922540965306903*^9}, {
   3.922541027173415*^9, 3.922541028672308*^9}, {3.922541555875506*^9, 
   3.9225415593813963`*^9}, 3.922542000375225*^9, 3.922542342020381*^9, {
   3.922543700383177*^9, 3.922543730479322*^9}, {3.922543791071859*^9, 
   3.922543792390172*^9}, {3.9225438914844303`*^9, 3.922543893294362*^9}, {
   3.9226162698104057`*^9, 3.9226162722923927`*^9}, 3.92261641338198*^9, {
   3.922798077163961*^9, 3.922798149750646*^9}, {3.9227982147971697`*^9, 
   3.922798238560618*^9}, {3.9227999265888157`*^9, 3.922799927584649*^9}, {
   3.922800917647971*^9, 3.9228009935359497`*^9}, {3.922801727172954*^9, 
   3.922801730910246*^9}, {3.9228017706524*^9, 3.922801809107038*^9}, {
   3.922801877677167*^9, 3.9228018812071047`*^9}, {3.922801959397307*^9, 
   3.9228019897487707`*^9}, {3.922802026908855*^9, 3.9228020359687557`*^9}, {
   3.922802120858713*^9, 3.922802152203652*^9}, {3.922802209460018*^9, 
   3.922802231053989*^9}, {3.922802367297842*^9, 3.922802383727573*^9}, {
   3.922853992088539*^9, 3.92285402294208*^9}, {3.922877807512401*^9, 
   3.9228778393355722`*^9}, 3.923051399361413*^9, {3.923051924821357*^9, 
   3.923051928115348*^9}, {3.923053684031198*^9, 3.923053691579352*^9}, {
   3.923053797991519*^9, 3.923053803069997*^9}, {3.923452679676763*^9, 
   3.9234527983929443`*^9}, {3.923452941022633*^9, 3.923452945008683*^9}, {
   3.923474897451831*^9, 3.92347493551888*^9}, {3.923475042067038*^9, 
   3.9234750457799664`*^9}, {3.923475164049055*^9, 3.9234751667757597`*^9}, {
   3.923475259732916*^9, 3.9234752756459312`*^9}, {3.923475368472281*^9, 
   3.9234754098563757`*^9}, {3.923475509281423*^9, 3.923475559366963*^9}, {
   3.92347559999685*^9, 3.923475603261003*^9}, {3.923475673877162*^9, 
   3.9234756773083887`*^9}, 3.923475979726015*^9, 3.9234761434739237`*^9, {
   3.923478080490324*^9, 3.9234781359540443`*^9}, {3.923478234301738*^9, 
   3.92347829862514*^9}, {3.923478365909047*^9, 3.9234783687515373`*^9}, {
   3.923478402262063*^9, 3.923478434318759*^9}, {3.923478644192216*^9, 
   3.923478715684334*^9}, {3.923478936872108*^9, 3.923478947010003*^9}, {
   3.923479038761438*^9, 3.92347903932456*^9}, {3.9234791510470743`*^9, 
   3.9234791901871223`*^9}, 3.9234792215716352`*^9, {3.92348002464782*^9, 
   3.923480072297984*^9}, {3.923496657176751*^9, 3.923496694037771*^9}, {
   3.9234967425526876`*^9, 3.923496752222876*^9}, {3.923496823616559*^9, 
   3.9234968333054857`*^9}, 3.923497004159803*^9, {3.923497266009719*^9, 
   3.923497289529724*^9}, {3.923510547962881*^9, 3.9235105568622627`*^9}, {
   3.923510883473569*^9, 3.9235109007326107`*^9}, {3.923511030567363*^9, 
   3.9235110467603893`*^9}, {3.923511163507928*^9, 3.923511183954294*^9}, {
   3.923511229734178*^9, 3.923511233582959*^9}, {3.9235112987097197`*^9, 
   3.923511312604588*^9}, {3.923511368253899*^9, 3.923511380643375*^9}, 
   3.923511430509994*^9, 3.923511794451991*^9, 3.9235121080781393`*^9, {
   3.9235123681649017`*^9, 3.9235124249992743`*^9}, {3.9235124651803303`*^9, 
   3.923512466992342*^9}, {3.923512514377899*^9, 3.923512550334132*^9}, 
   3.92351294709892*^9, {3.923513055799505*^9, 3.923513058594941*^9}, {
   3.923513097483642*^9, 3.923513098399645*^9}, {3.9235131707694817`*^9, 
   3.923513187208551*^9}, {3.930632319438303*^9, 3.9306323220621767`*^9}, {
   3.9306323977122517`*^9, 3.930632403455645*^9}, 3.947060369412929*^9, {
   3.947060409216486*^9, 3.947060493602152*^9}, {3.947061632857407*^9, 
   3.947061634481148*^9}, {3.947062988233348*^9, 3.947062997789856*^9}, {
   3.947063059626091*^9, 3.94706306873884*^9}, {3.963398110906995*^9, 
   3.963398169172956*^9}, {3.963399537777672*^9, 3.9633995731050167`*^9}, {
   3.963399645968718*^9, 3.963399647828208*^9}, {3.963401025060522*^9, 
   3.963401055684729*^9}, {3.963401280148744*^9, 3.963401334025279*^9}, {
   3.963401430914289*^9, 3.9634014467750053`*^9}, 3.963401506323701*^9, {
   3.9634018068934*^9, 3.963401807921171*^9}, {3.963402080162434*^9, 
   3.9634020864198437`*^9}, {3.963402150467278*^9, 3.963402160605191*^9}, {
   3.963402194254468*^9, 3.963402198352703*^9}, {3.9634023316743717`*^9, 
   3.963402377043408*^9}, {3.963402423588449*^9, 3.9634025078830767`*^9}, {
   3.963402593141843*^9, 3.963402616339239*^9}, {3.963402709201724*^9, 
   3.9634027629171267`*^9}, {3.963402818824462*^9, 3.9634028265076857`*^9}, {
   3.9634028849868517`*^9, 3.963402910384253*^9}, {3.96340296409949*^9, 
   3.9634029672182198`*^9}, {3.9634030752111597`*^9, 3.963403104251974*^9}, {
   3.9634032881028423`*^9, 3.9634032896249743`*^9}, {3.963403329654325*^9, 
   3.963403332750784*^9}, {3.963403417698798*^9, 3.963403455475684*^9}, {
   3.963403510814412*^9, 3.963403514335919*^9}, 3.963403568546064*^9, {
   3.9634037417259893`*^9, 3.963403742886079*^9}, 3.963403804614141*^9, {
   3.963403859174468*^9, 3.963403890898121*^9}, 3.963403935592712*^9, {
   3.96340401002131*^9, 3.963404011788097*^9}, {3.9634040838854723`*^9, 
   3.9634040841532707`*^9}, {3.963404241674861*^9, 3.9634042433383827`*^9}, {
   3.963404275904675*^9, 3.963404285933957*^9}, {3.96340435804395*^9, 
   3.9634043583044357`*^9}, {3.9634044767971897`*^9, 3.963404478735409*^9}, {
   3.963404516556944*^9, 3.9634045416090813`*^9}, {3.9634046292886744`*^9, 
   3.9634046342839203`*^9}, {3.963404707612377*^9, 3.963404724706916*^9}, {
   3.963405667111926*^9, 3.963405678833006*^9}, {3.9634424478531847`*^9, 
   3.9634425032867527`*^9}, {3.9634426222822104`*^9, 3.9634426282221203`*^9}, 
   3.963443611283929*^9, {3.963444360337111*^9, 3.963444391296958*^9}, {
   3.9634445009228077`*^9, 3.963444510539068*^9}, {3.963992416922613*^9, 
   3.963992424189086*^9}, {3.963992479607099*^9, 3.963992482717061*^9}, {
   3.963992561069985*^9, 3.963992562008298*^9}, {3.96399262393862*^9, 
   3.963992636983952*^9}, {3.963992728037821*^9, 3.963992729410858*^9}, {
   3.963993022872767*^9, 3.9639930412292757`*^9}, {3.963993490995854*^9, 
   3.963993504799721*^9}, {3.963993598004142*^9, 3.963993600124024*^9}, 
   3.963993636953311*^9, {3.963993689037582*^9, 3.963993689270495*^9}, {
   3.9639949980387497`*^9, 3.9639950279957733`*^9}, {3.963995110985969*^9, 
   3.963995115951107*^9}, {3.9639952457712183`*^9, 3.963995268962346*^9}, 
   3.963995325332151*^9, {3.963995556464074*^9, 3.963995557536271*^9}, {
   3.9639956981006737`*^9, 3.963995709230651*^9}, {3.963996382341504*^9, 
   3.9639963982089643`*^9}, {3.963996572182625*^9, 3.963996572548946*^9}, {
   3.963996977587229*^9, 3.963996978209776*^9}, {3.9639970263532267`*^9, 
   3.963997026557045*^9}, {3.963997062536871*^9, 3.963997071663381*^9}, {
   3.96399725020253*^9, 3.963997253668866*^9}, {3.963997285735448*^9, 
   3.963997287350273*^9}, {3.9639974106429377`*^9, 3.9639974145014133`*^9}, {
   3.963997534961162*^9, 3.9639975685151777`*^9}, {3.96399819718432*^9, 
   3.963998197942994*^9}, {3.9639982663149652`*^9, 3.9639982677190657`*^9}, {
   3.963998448852686*^9, 3.963998466229035*^9}, {3.963998516147447*^9, 
   3.963998518015771*^9}, {3.963998601671328*^9, 3.963998603978051*^9}, {
   3.96400250857526*^9, 3.964002511020549*^9}, {3.964002644477901*^9, 
   3.9640026475148287`*^9}, {3.964002697545269*^9, 3.964002699418353*^9}, {
   3.964002947097361*^9, 3.964002949672*^9}, {3.96400588314808*^9, 
   3.964005894713997*^9}, {3.9640080441414824`*^9, 3.964008065389677*^9}, 
   3.964641257390996*^9, {3.964643428385466*^9, 3.964643438866138*^9}, 
   3.9646434779322987`*^9, 3.96464383376162*^9, {3.964644576366644*^9, 
   3.964644614590433*^9}, 3.964668390612837*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"a40c28f6-18a5-47fb-97c9-525dd8fd468a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Routines", " ", "for", " ", "projecting", " ", "out", " ", "coefficients", 
   " ", "of", " ", "Dirac", " ", "and", " ", "Flavour", " ", 
   RowBox[{"matrices", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.922853905950262*^9, 
  3.922853944772376*^9}},ExpressionUUID->"92396112-904c-471d-b516-\
fcac943640a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"findCoeffsKernel", "[", 
    RowBox[{"z_", ",", "mu_", ",", 
     RowBox[{"free_", ":", "False"}]}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"test", ",", "temp", ",", "res"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{
         RowBox[{"diracKernel", "[", 
          RowBox[{"z", ",", "mu"}], "]"}], "/.", 
         RowBox[{"If", "[", 
          RowBox[{"free", ",", 
           RowBox[{
            RowBox[{"W", "[", "args___", "]"}], "->", "1"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"temp", "=", 
        RowBox[{"res", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"17", ",", "32"}], "]"}], ",", 
           RowBox[{"Range", "[", 
            RowBox[{"33", ",", "48"}], "]"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<====== forward ======\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"test", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"temp", ".", 
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{"KroneckerProduct", "[", 
                 RowBox[{
                  RowBox[{"gs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"taus", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
             "/", "16"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"test", "===", "0"}], "]"}], ",", "\[IndentingNewLine]", 
            
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<=== \>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<,\>\"", "<>", 
               RowBox[{"ToString", "[", "j", "]"}], "<>", "\"\< ===\>\""}], 
              "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", 
              RowBox[{"test", "//.", "cancelLinks"}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"temp", "=", 
        RowBox[{"res", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"17", ",", "32"}], "]"}], ",", 
           RowBox[{"Range", "[", 
            RowBox[{"17", ",", "32"}], "]"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<====== local ======\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"test", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"temp", ".", 
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{"KroneckerProduct", "[", 
                 RowBox[{
                  RowBox[{"gs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"taus", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
             "/", "16"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"test", "===", "0"}], "]"}], ",", "\[IndentingNewLine]", 
            
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<=== \>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<,\>\"", "<>", 
               RowBox[{"ToString", "[", "j", "]"}], "<>", "\"\< ===\>\""}], 
              "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", 
              RowBox[{"test", "//.", "cancelLinks"}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"temp", "=", 
        RowBox[{"res", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"17", ",", "32"}], "]"}], ",", 
           RowBox[{"Range", "[", "16", "]"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<====== backward ======\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"test", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"temp", ".", 
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{"KroneckerProduct", "[", 
                 RowBox[{
                  RowBox[{"gs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"taus", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
             "/", "16"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"test", "===", "0"}], "]"}], ",", "\[IndentingNewLine]", 
            
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<=== \>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<,\>\"", "<>", 
               RowBox[{"ToString", "[", "j", "]"}], "<>", "\"\< ===\>\""}], 
              "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", 
              RowBox[{"test", "//.", "cancelLinks"}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"findCoeffsShift", "[", 
    RowBox[{"z_", ",", "mu_", ",", 
     RowBox[{"free_", ":", "False"}]}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"test", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{
         RowBox[{"shift", "[", 
          RowBox[{"z", ",", "mu"}], "]"}], "/.", 
         RowBox[{"If", "[", 
          RowBox[{"free", ",", 
           RowBox[{
            RowBox[{"W", "[", "args___", "]"}], "->", "1"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<====== local ======\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"test", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"res", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"Range", "[", "16", "]"}], ",", 
                  RowBox[{"Range", "[", "16", "]"}]}], "]"}], "]"}], ".", 
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{"KroneckerProduct", "[", 
                 RowBox[{
                  RowBox[{"gs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"taus", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], ".", 
               RowBox[{"KroneckerProduct", "[", 
                RowBox[{
                 RowBox[{"IdentityMatrix", "[", "4", "]"}], ",", 
                 RowBox[{"taus", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", "+", "mu"}], "]"}], "]"}]}], "]"}]}], "]"}], 
             "/", "16"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"test", "===", "0"}], "]"}], ",", "\[IndentingNewLine]", 
            
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<=== \>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<,\>\"", "<>", 
               RowBox[{"ToString", "[", "j", "]"}], "<>", "\"\< ===\>\""}], 
              "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "test", "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<====== forward ======\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"test", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"res", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"Range", "[", "16", "]"}], ",", 
                  RowBox[{"Range", "[", 
                   RowBox[{"17", ",", "32"}], "]"}]}], "]"}], "]"}], ".", 
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{"KroneckerProduct", "[", 
                 RowBox[{
                  RowBox[{"gs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"taus", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], ".", 
               RowBox[{"KroneckerProduct", "[", 
                RowBox[{
                 RowBox[{"IdentityMatrix", "[", "4", "]"}], ",", 
                 RowBox[{"taus", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", "+", "mu"}], "]"}], "]"}]}], "]"}]}], "]"}], 
             "/", "16"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"test", "===", "0"}], "]"}], ",", "\[IndentingNewLine]", 
            
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<=== \>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<,\>\"", "<>", 
               RowBox[{"ToString", "[", "j", "]"}], "<>", "\"\< ===\>\""}], 
              "]"}], ";", 
             RowBox[{"Print", "[", "test", "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}]}]}], "]"}], 
    ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"findCoeffsCharge", "[", "z_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"test", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"charge", "[", "z", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"test", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"res", ".", 
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{"KroneckerProduct", "[", 
                 RowBox[{
                  RowBox[{"gs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"taus", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
             "/", "16"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"test", "===", "0"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<=== \>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<,\>\"", "<>", 
               RowBox[{"ToString", "[", "j", "]"}], "<>", "\"\< ===\>\""}], 
              "]"}], ";", 
             RowBox[{"Print", "[", 
              RowBox[{"test", "//.", "cancelLinks"}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}]}]}], "]"}], 
    ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"findCoeffsAntiCharge", "[", "z_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"test", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"antiCharge", "[", "z", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"test", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"res", ".", 
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{"KroneckerProduct", "[", 
                 RowBox[{
                  RowBox[{"gs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"taus", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
             "/", "16"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"test", "===", "0"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<=== \>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<,\>\"", "<>", 
               RowBox[{"ToString", "[", "j", "]"}], "<>", "\"\< ===\>\""}], 
              "]"}], ";", 
             RowBox[{"Print", "[", 
              RowBox[{"test", "//.", "cancelLinks"}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}]}]}], "]"}], 
    ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"findCoeffsChargePhased", "[", "z_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"test", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"chargePhased", "[", "z", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"test", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"res", ".", 
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{"KroneckerProduct", "[", 
                 RowBox[{
                  RowBox[{"gs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"taus", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
             "/", "16"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"test", "===", "0"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<=== \>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<,\>\"", "<>", 
               RowBox[{"ToString", "[", "j", "]"}], "<>", "\"\< ===\>\""}], 
              "]"}], ";", 
             RowBox[{"Print", "[", 
              RowBox[{"test", "//.", "cancelLinks"}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}]}]}], "]"}], 
    ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"findCoeffsAntiChargePhased", "[", "z_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"test", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"antiChargePhased", "[", "z", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"test", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"res", ".", 
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{"KroneckerProduct", "[", 
                 RowBox[{
                  RowBox[{"gs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"taus", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
             "/", "16"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"test", "===", "0"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<=== \>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<,\>\"", "<>", 
               RowBox[{"ToString", "[", "j", "]"}], "<>", "\"\< ===\>\""}], 
              "]"}], ";", 
             RowBox[{"Print", "[", 
              RowBox[{"test", "//.", "cancelLinks"}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}]}]}], "]"}], 
    ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"findCoeffsReflection", "[", 
    RowBox[{"z_", ",", "mu_", ",", 
     RowBox[{"free_", ":", "False"}]}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"test", ",", "temp", ",", "muhat", ",", "res"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"muhat", "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"muhat", "[", 
         RowBox[{"[", "mu", "]"}], "]"}], "=", "1"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"shiftedReflection", "[", 
           RowBox[{"z", ",", "mu"}], "]"}], "/.", 
          RowBox[{"If", "[", 
           RowBox[{"free", ",", 
            RowBox[{
             RowBox[{"W", "[", "args___", "]"}], "->", "1"}], ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "//.", "cancelLinks"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<====== local ======\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"temp", "=", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"ConjugateTranspose", "[", 
           RowBox[{"KroneckerProduct", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Gammas", "[", 
               RowBox[{"[", "mu", "]"}], "]"}], ".", "Gamma5"}], ",", 
             "Gamma5"}], "]"}], "]"}], ".", 
          RowBox[{"res", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Range", "[", "16", "]"}], ",", 
             RowBox[{"Range", "[", "16", "]"}]}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"test", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"temp", ".", 
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{"KroneckerProduct", "[", 
                 RowBox[{
                  RowBox[{"gs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"taus", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
             "/", "16"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"test", "===", "0"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<=== \>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<,\>\"", "<>", 
               RowBox[{"ToString", "[", "j", "]"}], "<>", "\"\< ===\>\""}], 
              "]"}], ";", 
             RowBox[{"Print", "[", "test", "]"}]}]}], "]"}], ";"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"findCoeffsRotation", "[", 
    RowBox[{"z_", ",", "rho_", ",", "sigma_", ",", 
     RowBox[{"free_", ":", "False"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"test", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"shiftedRotation", "[", 
          RowBox[{"z", ",", "rho", ",", "sigma"}], "]"}], "/.", 
         RowBox[{"If", "[", 
          RowBox[{"free", ",", 
           RowBox[{
            RowBox[{"W", "[", "args___", "]"}], "->", "1"}], ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "//.", "cancelLinks"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<====== local ======\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"test", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"res", ".", 
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{"KroneckerProduct", "[", 
                 RowBox[{
                  RowBox[{"gs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"taus", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], ".", 
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{"KroneckerProduct", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"IdentityMatrix", "[", "4", "]"}], "-", 
                   RowBox[{
                    RowBox[{"gs", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "+", "rho"}], "]"}], "]"}], ".", 
                    RowBox[{"gs", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "+", "sigma"}], "]"}], "]"}]}]}], ",", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"taus", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "+", "sigma"}], "]"}], "]"}], "-", 
                    RowBox[{"taus", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "+", "rho"}], "]"}], "]"}]}], ")"}]}], "]"}],
                 "]"}]}], "]"}], "/", "2"}], "/", "16"}], "//", 
           "Simplify"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Not", "[", 
            RowBox[{"test", "===", "0"}], "]"}], ",", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{"\"\<=== \>\"", "<>", 
              RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<,\>\"", "<>", 
              RowBox[{"ToString", "[", "j", "]"}], "<>", "\"\< ===\>\""}], 
             "]"}], ";", 
            RowBox[{"Print", "[", "test", "]"}]}]}], "]"}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "16"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"findCoeffsRemnantChiral", "[", "z_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"test", ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"remnantChiral", "[", "z", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"test", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"res", ".", 
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{"KroneckerProduct", "[", 
                 RowBox[{
                  RowBox[{"gs", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"taus", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
             "/", "16"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"test", "===", "0"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<=== \>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<,\>\"", "<>", 
               RowBox[{"ToString", "[", "j", "]"}], "<>", "\"\< ===\>\""}], 
              "]"}], ";", 
             RowBox[{"Print", "[", 
              RowBox[{"test", "//.", "cancelLinks"}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "16"}], "}"}]}], "]"}]}]}], "]"}], 
    ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.922476900206855*^9, 3.922476900737638*^9}, {
   3.9224769313284397`*^9, 3.922476990863502*^9}, {3.9224771736624517`*^9, 
   3.922477185341475*^9}, 3.9224784823909473`*^9, {3.922478615525836*^9, 
   3.922478617388248*^9}, {3.922478940964151*^9, 3.922478956558028*^9}, {
   3.92247934226407*^9, 3.922479355232689*^9}, {3.922479416783533*^9, 
   3.922479428729294*^9}, {3.9224796003360767`*^9, 3.9224796638828077`*^9}, {
   3.922479733310707*^9, 3.922479734225346*^9}, {3.922480153384226*^9, 
   3.922480164165099*^9}, {3.92248022059122*^9, 3.922480242756646*^9}, 
   3.922480390980085*^9, 3.9224814112910633`*^9, {3.92250506852887*^9, 
   3.922505081801457*^9}, {3.922507850943206*^9, 3.922507900385701*^9}, 
   3.922544103673811*^9, {3.922544253578133*^9, 3.922544330685794*^9}, {
   3.922544584377754*^9, 3.922544608258705*^9}, 3.922544669122169*^9, 
   3.9225449715332527`*^9, {3.9225452469842577`*^9, 3.922545247730777*^9}, {
   3.922545384781353*^9, 3.922545403691021*^9}, {3.9225454501046658`*^9, 
   3.922545452157612*^9}, 3.92254655829463*^9, 3.922613044251789*^9, {
   3.922613281279645*^9, 3.922613327367319*^9}, {3.9226134010472193`*^9, 
   3.922613443469055*^9}, {3.922613500258581*^9, 3.922613503635667*^9}, {
   3.922613541356111*^9, 3.922613698830587*^9}, {3.922614029171226*^9, 
   3.9226140298751173`*^9}, {3.9226153656320868`*^9, 3.922615373693128*^9}, 
   3.922798293144615*^9, {3.922802661469822*^9, 3.922802666730647*^9}, {
   3.922852221543392*^9, 3.922852233726049*^9}, 3.922853960057082*^9, 
   3.922877622318137*^9, {3.922877890753867*^9, 3.922877895843718*^9}, {
   3.922941363853162*^9, 3.922941414298017*^9}, {3.923052471877314*^9, 
   3.9230524741547327`*^9}, {3.9234528286695433`*^9, 3.923452839218052*^9}, {
   3.9234749537965527`*^9, 3.923474971115027*^9}, {3.923475029982423*^9, 
   3.923475033755452*^9}, {3.9234754182778587`*^9, 3.923475420560079*^9}, 
   3.923476132524572*^9, {3.9234787683480673`*^9, 3.9234787772762213`*^9}, {
   3.923480086637023*^9, 3.923480095604948*^9}, {3.947061640832239*^9, 
   3.9470616410744953`*^9}, {3.947063093112352*^9, 3.9470630933260403`*^9}, {
   3.9633986470663433`*^9, 3.963398683018977*^9}, {3.96339875165452*^9, 
   3.9633987631770372`*^9}, {3.963444429706328*^9, 3.963444438977062*^9}, {
   3.9634569327398167`*^9, 3.963456933652472*^9}, {3.963578649554166*^9, 
   3.963578744993452*^9}, {3.963578797558494*^9, 3.963578822030797*^9}, {
   3.9635788567378263`*^9, 3.9635788573599997`*^9}, {3.963578887595475*^9, 
   3.963578888217537*^9}, {3.96357893525041*^9, 3.963578966779294*^9}, 
   3.963579192267829*^9, 3.963579237003442*^9, {3.9635792921917553`*^9, 
   3.963579294461893*^9}, {3.963579382549865*^9, 3.963579438472454*^9}, {
   3.96399282236467*^9, 3.963992862866473*^9}, {3.963993093973319*^9, 
   3.963993098127284*^9}, {3.963993241220248*^9, 3.9639932673990717`*^9}, {
   3.963993302752364*^9, 3.96399330710316*^9}, {3.96399334610365*^9, 
   3.963993382536584*^9}, {3.963993422533218*^9, 3.963993426088891*^9}, {
   3.963993726984291*^9, 3.963993806222114*^9}, {3.96399384907728*^9, 
   3.9639939314802322`*^9}, {3.963993989334093*^9, 3.963993993825944*^9}, {
   3.963994041495699*^9, 3.963994052380947*^9}, {3.9639942635393763`*^9, 
   3.9639942768318243`*^9}, 3.9639943201606417`*^9, {3.963994821918116*^9, 
   3.963994824582322*^9}, {3.963994859225986*^9, 3.963994868910347*^9}, {
   3.963994904463078*^9, 3.9639949224785624`*^9}, {3.963995360366781*^9, 
   3.963995362971006*^9}, {3.9639965090377703`*^9, 3.963996511933696*^9}, {
   3.963997331127665*^9, 3.9639973347696238`*^9}, {3.9639974408136883`*^9, 
   3.963997444010889*^9}, {3.963998226298643*^9, 3.963998229400859*^9}, {
   3.9639984987953787`*^9, 3.963998502694311*^9}, {3.964008090244493*^9, 
   3.964008093070641*^9}, 3.964668364667078*^9, {3.965129860908359*^9, 
   3.965129903800947*^9}, {3.9651301695740747`*^9, 3.96513018162319*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"7f804767-ec80-40e5-a4a9-252f68aeacd6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsRemnantChiral", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.922848574232524*^9, 3.9228485766361*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"7f06657e-6004-45e5-8b58-460817ce680c"],

Cell[BoxData[
 TemplateBox[{
  "Reverse", "normal", 
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Reverse\\\", \
\\\"[\\\", \\\"xi\\\", \\\"]\\\"}]\\).\"", 2, 137, 9, 24755095076902293416, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.964643764586822*^9, 3.9646438433715363`*^9, 
  3.964668313596613*^9, 3.9646684021792393`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"19e4e451-9561-40f2-807b-25724c11d73a"],

Cell[CellGroupData[{

Cell[BoxData["\<\"=== 1,1 ===\"\>"], "Print",
 CellChangeTimes->{3.9228485778378267`*^9, 3.9228486674485064`*^9, 
  3.9228487816747093`*^9, 3.922848884670156*^9, 3.9470603334216022`*^9, 
  3.947063004220714*^9, 3.963397226670327*^9, 3.963994064188778*^9, 
  3.964643764611988*^9, 3.9646438433903933`*^9, 3.964668313646517*^9, 
  3.964668402224053*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"70d06eed-922d-4104-b635-a064f587c0f4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{"(", 
     RowBox[{"alpha", "-", "beta"}], ")"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "alpha"}]]}], ")"}], " ", 
  RowBox[{"W", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Print",
 CellChangeTimes->{3.9228485778378267`*^9, 3.9228486674485064`*^9, 
  3.9228487816747093`*^9, 3.922848884670156*^9, 3.9470603334216022`*^9, 
  3.947063004220714*^9, 3.963397226670327*^9, 3.963994064188778*^9, 
  3.964643764611988*^9, 3.9646438433903933`*^9, 3.964668313646517*^9, 
  3.9646684022336683`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"3a1e3c8b-c9c0-4760-af70-be8279e79fa2"],

Cell[BoxData["\<\"=== 2,2 ===\"\>"], "Print",
 CellChangeTimes->{3.9228485778378267`*^9, 3.9228486674485064`*^9, 
  3.9228487816747093`*^9, 3.922848884670156*^9, 3.9470603334216022`*^9, 
  3.947063004220714*^9, 3.963397226670327*^9, 3.963994064188778*^9, 
  3.964643764611988*^9, 3.9646438433903933`*^9, 3.964668313646517*^9, 
  3.9646684022526073`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"c3f021f8-c14a-494b-b5ea-8f72e1c7c7f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{"(", 
     RowBox[{"alpha", "-", "beta"}], ")"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "alpha"}]]}], ")"}], " ", 
  RowBox[{"W", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Print",
 CellChangeTimes->{3.9228485778378267`*^9, 3.9228486674485064`*^9, 
  3.9228487816747093`*^9, 3.922848884670156*^9, 3.9470603334216022`*^9, 
  3.947063004220714*^9, 3.963397226670327*^9, 3.963994064188778*^9, 
  3.964643764611988*^9, 3.9646438433903933`*^9, 3.964668313646517*^9, 
  3.9646684022620487`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"f87a5a9c-e0c2-42a1-a075-d75bb9a2ecf0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsRotation", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "2", ",", "1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.96357649345494*^9, 3.9635764947548943`*^9}},
 CellLabel->
  "In[1693]:=",ExpressionUUID->"e5e52408-6f38-493b-b108-58f6299fab2b"],

Cell[CellGroupData[{

Cell[BoxData["\<\"====== local ======\"\>"], "Print",
 CellChangeTimes->{
  3.9635764952172327`*^9, {3.963578752290992*^9, 3.9635787651492558`*^9}, 
   3.963578825900887*^9, 3.963578864004964*^9, 3.9635788953107443`*^9, 
   3.963578946319036*^9, 3.963579197353985*^9, 3.9635792635153723`*^9, 
   3.963579298802187*^9, {3.96357938660861*^9, 3.9635794149099073`*^9}, 
   3.963579462909939*^9, 3.963595299115651*^9, 3.963992594763845*^9, 
   3.9639926531231937`*^9, 3.963992737734829*^9, 3.963992870326145*^9, 
   3.9639931238674297`*^9, {3.963993253140695*^9, 3.963993315557095*^9}, 
   3.963993353026437*^9, 3.963993390236055*^9, 3.963993432300558*^9, 
   3.9639936496004*^9, 3.963993702469042*^9, 3.963993739136407*^9, {
   3.963993773494112*^9, 3.9639938106223173`*^9}, {3.963993888864046*^9, 
   3.9639939110612907`*^9}, 3.963993948207788*^9, 3.963994060900436*^9, 
   3.963994283429832*^9, {3.963994315923058*^9, 3.963994324663035*^9}, {
   3.96399488960317*^9, 3.96399491432808*^9}, 3.963995292201201*^9, {
   3.9639953491027937`*^9, 3.9639953735654984`*^9}, 3.963995760885807*^9, 
   3.963996461951849*^9, 3.963996522231217*^9, 3.963996612819665*^9, 
   3.963997045393916*^9, 3.9639970814323378`*^9, {3.963997315125503*^9, 
   3.9639973391563807`*^9}, {3.963997431062255*^9, 3.9639974527727633`*^9}, 
   3.963997548450856*^9, 3.963997580097949*^9, {3.963998214860581*^9, 
   3.96399823468399*^9}, 3.963998473940857*^9, {3.963998509092163*^9, 
   3.9639985325844812`*^9}, 3.963998611272781*^9, 3.964001415085863*^9, 
   3.964002480105618*^9, 3.964002520551484*^9, 3.964002655231413*^9, 
   3.964002710332582*^9, {3.9640080722355633`*^9, 3.964008098721231*^9}},
 CellLabel->
  "During evaluation of \
In[1693]:=",ExpressionUUID->"f31edaa9-b0b9-46f5-8647-cd587ab73092"],

Cell[BoxData["\<\"=== 1,1 ===\"\>"], "Print",
 CellChangeTimes->{
  3.9635764952172327`*^9, {3.963578752290992*^9, 3.9635787651492558`*^9}, 
   3.963578825900887*^9, 3.963578864004964*^9, 3.9635788953107443`*^9, 
   3.963578946319036*^9, 3.963579197353985*^9, 3.9635792635153723`*^9, 
   3.963579298802187*^9, {3.96357938660861*^9, 3.9635794149099073`*^9}, 
   3.963579462909939*^9, 3.963595299115651*^9, 3.963992594763845*^9, 
   3.9639926531231937`*^9, 3.963992737734829*^9, 3.963992870326145*^9, 
   3.9639931238674297`*^9, {3.963993253140695*^9, 3.963993315557095*^9}, 
   3.963993353026437*^9, 3.963993390236055*^9, 3.963993432300558*^9, 
   3.9639936496004*^9, 3.963993702469042*^9, 3.963993739136407*^9, {
   3.963993773494112*^9, 3.9639938106223173`*^9}, {3.963993888864046*^9, 
   3.9639939110612907`*^9}, 3.963993948207788*^9, 3.963994060900436*^9, 
   3.963994283429832*^9, {3.963994315923058*^9, 3.963994324663035*^9}, {
   3.96399488960317*^9, 3.96399491432808*^9}, 3.963995292201201*^9, {
   3.9639953491027937`*^9, 3.9639953735654984`*^9}, 3.963995760885807*^9, 
   3.963996461951849*^9, 3.963996522231217*^9, 3.963996612819665*^9, 
   3.963997045393916*^9, 3.9639970814323378`*^9, {3.963997315125503*^9, 
   3.9639973391563807`*^9}, {3.963997431062255*^9, 3.9639974527727633`*^9}, 
   3.963997548450856*^9, 3.963997580097949*^9, {3.963998214860581*^9, 
   3.96399823468399*^9}, 3.963998473940857*^9, {3.963998509092163*^9, 
   3.9639985325844812`*^9}, 3.963998611272781*^9, 3.964001415085863*^9, 
   3.964002480105618*^9, 3.964002520551484*^9, 3.964002655231413*^9, 
   3.964002710332582*^9, {3.9640080722355633`*^9, 3.964008098728282*^9}},
 CellLabel->
  "During evaluation of \
In[1693]:=",ExpressionUUID->"b496c70c-f074-4a17-a6fa-5bb14145f37c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{
  3.9635764952172327`*^9, {3.963578752290992*^9, 3.9635787651492558`*^9}, 
   3.963578825900887*^9, 3.963578864004964*^9, 3.9635788953107443`*^9, 
   3.963578946319036*^9, 3.963579197353985*^9, 3.9635792635153723`*^9, 
   3.963579298802187*^9, {3.96357938660861*^9, 3.9635794149099073`*^9}, 
   3.963579462909939*^9, 3.963595299115651*^9, 3.963992594763845*^9, 
   3.9639926531231937`*^9, 3.963992737734829*^9, 3.963992870326145*^9, 
   3.9639931238674297`*^9, {3.963993253140695*^9, 3.963993315557095*^9}, 
   3.963993353026437*^9, 3.963993390236055*^9, 3.963993432300558*^9, 
   3.9639936496004*^9, 3.963993702469042*^9, 3.963993739136407*^9, {
   3.963993773494112*^9, 3.9639938106223173`*^9}, {3.963993888864046*^9, 
   3.9639939110612907`*^9}, 3.963993948207788*^9, 3.963994060900436*^9, 
   3.963994283429832*^9, {3.963994315923058*^9, 3.963994324663035*^9}, {
   3.96399488960317*^9, 3.96399491432808*^9}, 3.963995292201201*^9, {
   3.9639953491027937`*^9, 3.9639953735654984`*^9}, 3.963995760885807*^9, 
   3.963996461951849*^9, 3.963996522231217*^9, 3.963996612819665*^9, 
   3.963997045393916*^9, 3.9639970814323378`*^9, {3.963997315125503*^9, 
   3.9639973391563807`*^9}, {3.963997431062255*^9, 3.9639974527727633`*^9}, 
   3.963997548450856*^9, 3.963997580097949*^9, {3.963998214860581*^9, 
   3.96399823468399*^9}, 3.963998473940857*^9, {3.963998509092163*^9, 
   3.9639985325844812`*^9}, 3.963998611272781*^9, 3.964001415085863*^9, 
   3.964002480105618*^9, 3.964002520551484*^9, 3.964002655231413*^9, 
   3.964002710332582*^9, {3.9640080722355633`*^9, 3.96400809873575*^9}},
 CellLabel->
  "During evaluation of \
In[1693]:=",ExpressionUUID->"2e3b70af-a7f5-4035-8948-1336e93ebc45"],

Cell[BoxData["\<\"=== 7,7 ===\"\>"], "Print",
 CellChangeTimes->{
  3.9635764952172327`*^9, {3.963578752290992*^9, 3.9635787651492558`*^9}, 
   3.963578825900887*^9, 3.963578864004964*^9, 3.9635788953107443`*^9, 
   3.963578946319036*^9, 3.963579197353985*^9, 3.9635792635153723`*^9, 
   3.963579298802187*^9, {3.96357938660861*^9, 3.9635794149099073`*^9}, 
   3.963579462909939*^9, 3.963595299115651*^9, 3.963992594763845*^9, 
   3.9639926531231937`*^9, 3.963992737734829*^9, 3.963992870326145*^9, 
   3.9639931238674297`*^9, {3.963993253140695*^9, 3.963993315557095*^9}, 
   3.963993353026437*^9, 3.963993390236055*^9, 3.963993432300558*^9, 
   3.9639936496004*^9, 3.963993702469042*^9, 3.963993739136407*^9, {
   3.963993773494112*^9, 3.9639938106223173`*^9}, {3.963993888864046*^9, 
   3.9639939110612907`*^9}, 3.963993948207788*^9, 3.963994060900436*^9, 
   3.963994283429832*^9, {3.963994315923058*^9, 3.963994324663035*^9}, {
   3.96399488960317*^9, 3.96399491432808*^9}, 3.963995292201201*^9, {
   3.9639953491027937`*^9, 3.9639953735654984`*^9}, 3.963995760885807*^9, 
   3.963996461951849*^9, 3.963996522231217*^9, 3.963996612819665*^9, 
   3.963997045393916*^9, 3.9639970814323378`*^9, {3.963997315125503*^9, 
   3.9639973391563807`*^9}, {3.963997431062255*^9, 3.9639974527727633`*^9}, 
   3.963997548450856*^9, 3.963997580097949*^9, {3.963998214860581*^9, 
   3.96399823468399*^9}, 3.963998473940857*^9, {3.963998509092163*^9, 
   3.9639985325844812`*^9}, 3.963998611272781*^9, 3.964001415085863*^9, 
   3.964002480105618*^9, 3.964002520551484*^9, 3.964002655231413*^9, 
   3.964002710332582*^9, {3.9640080722355633`*^9, 3.9640080989024963`*^9}},
 CellLabel->
  "During evaluation of \
In[1693]:=",ExpressionUUID->"038a926d-0d4f-4954-98e9-b3115a44e077"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{
  3.9635764952172327`*^9, {3.963578752290992*^9, 3.9635787651492558`*^9}, 
   3.963578825900887*^9, 3.963578864004964*^9, 3.9635788953107443`*^9, 
   3.963578946319036*^9, 3.963579197353985*^9, 3.9635792635153723`*^9, 
   3.963579298802187*^9, {3.96357938660861*^9, 3.9635794149099073`*^9}, 
   3.963579462909939*^9, 3.963595299115651*^9, 3.963992594763845*^9, 
   3.9639926531231937`*^9, 3.963992737734829*^9, 3.963992870326145*^9, 
   3.9639931238674297`*^9, {3.963993253140695*^9, 3.963993315557095*^9}, 
   3.963993353026437*^9, 3.963993390236055*^9, 3.963993432300558*^9, 
   3.9639936496004*^9, 3.963993702469042*^9, 3.963993739136407*^9, {
   3.963993773494112*^9, 3.9639938106223173`*^9}, {3.963993888864046*^9, 
   3.9639939110612907`*^9}, 3.963993948207788*^9, 3.963994060900436*^9, 
   3.963994283429832*^9, {3.963994315923058*^9, 3.963994324663035*^9}, {
   3.96399488960317*^9, 3.96399491432808*^9}, 3.963995292201201*^9, {
   3.9639953491027937`*^9, 3.9639953735654984`*^9}, 3.963995760885807*^9, 
   3.963996461951849*^9, 3.963996522231217*^9, 3.963996612819665*^9, 
   3.963997045393916*^9, 3.9639970814323378`*^9, {3.963997315125503*^9, 
   3.9639973391563807`*^9}, {3.963997431062255*^9, 3.9639974527727633`*^9}, 
   3.963997548450856*^9, 3.963997580097949*^9, {3.963998214860581*^9, 
   3.96399823468399*^9}, 3.963998473940857*^9, {3.963998509092163*^9, 
   3.9639985325844812`*^9}, 3.963998611272781*^9, 3.964001415085863*^9, 
   3.964002480105618*^9, 3.964002520551484*^9, 3.964002655231413*^9, 
   3.964002710332582*^9, {3.9640080722355633`*^9, 3.964008098908196*^9}},
 CellLabel->
  "During evaluation of \
In[1693]:=",ExpressionUUID->"7c94f2bc-2428-43e9-bed9-ce08c185b4fd"],

Cell[BoxData["\<\"=== 8,8 ===\"\>"], "Print",
 CellChangeTimes->{
  3.9635764952172327`*^9, {3.963578752290992*^9, 3.9635787651492558`*^9}, 
   3.963578825900887*^9, 3.963578864004964*^9, 3.9635788953107443`*^9, 
   3.963578946319036*^9, 3.963579197353985*^9, 3.9635792635153723`*^9, 
   3.963579298802187*^9, {3.96357938660861*^9, 3.9635794149099073`*^9}, 
   3.963579462909939*^9, 3.963595299115651*^9, 3.963992594763845*^9, 
   3.9639926531231937`*^9, 3.963992737734829*^9, 3.963992870326145*^9, 
   3.9639931238674297`*^9, {3.963993253140695*^9, 3.963993315557095*^9}, 
   3.963993353026437*^9, 3.963993390236055*^9, 3.963993432300558*^9, 
   3.9639936496004*^9, 3.963993702469042*^9, 3.963993739136407*^9, {
   3.963993773494112*^9, 3.9639938106223173`*^9}, {3.963993888864046*^9, 
   3.9639939110612907`*^9}, 3.963993948207788*^9, 3.963994060900436*^9, 
   3.963994283429832*^9, {3.963994315923058*^9, 3.963994324663035*^9}, {
   3.96399488960317*^9, 3.96399491432808*^9}, 3.963995292201201*^9, {
   3.9639953491027937`*^9, 3.9639953735654984`*^9}, 3.963995760885807*^9, 
   3.963996461951849*^9, 3.963996522231217*^9, 3.963996612819665*^9, 
   3.963997045393916*^9, 3.9639970814323378`*^9, {3.963997315125503*^9, 
   3.9639973391563807`*^9}, {3.963997431062255*^9, 3.9639974527727633`*^9}, 
   3.963997548450856*^9, 3.963997580097949*^9, {3.963998214860581*^9, 
   3.96399823468399*^9}, 3.963998473940857*^9, {3.963998509092163*^9, 
   3.9639985325844812`*^9}, 3.963998611272781*^9, 3.964001415085863*^9, 
   3.964002480105618*^9, 3.964002520551484*^9, 3.964002655231413*^9, 
   3.964002710332582*^9, {3.9640080722355633`*^9, 3.964008098941759*^9}},
 CellLabel->
  "During evaluation of \
In[1693]:=",ExpressionUUID->"e6b8872c-dbce-465b-a660-211b85d937aa"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{
  3.9635764952172327`*^9, {3.963578752290992*^9, 3.9635787651492558`*^9}, 
   3.963578825900887*^9, 3.963578864004964*^9, 3.9635788953107443`*^9, 
   3.963578946319036*^9, 3.963579197353985*^9, 3.9635792635153723`*^9, 
   3.963579298802187*^9, {3.96357938660861*^9, 3.9635794149099073`*^9}, 
   3.963579462909939*^9, 3.963595299115651*^9, 3.963992594763845*^9, 
   3.9639926531231937`*^9, 3.963992737734829*^9, 3.963992870326145*^9, 
   3.9639931238674297`*^9, {3.963993253140695*^9, 3.963993315557095*^9}, 
   3.963993353026437*^9, 3.963993390236055*^9, 3.963993432300558*^9, 
   3.9639936496004*^9, 3.963993702469042*^9, 3.963993739136407*^9, {
   3.963993773494112*^9, 3.9639938106223173`*^9}, {3.963993888864046*^9, 
   3.9639939110612907`*^9}, 3.963993948207788*^9, 3.963994060900436*^9, 
   3.963994283429832*^9, {3.963994315923058*^9, 3.963994324663035*^9}, {
   3.96399488960317*^9, 3.96399491432808*^9}, 3.963995292201201*^9, {
   3.9639953491027937`*^9, 3.9639953735654984`*^9}, 3.963995760885807*^9, 
   3.963996461951849*^9, 3.963996522231217*^9, 3.963996612819665*^9, 
   3.963997045393916*^9, 3.9639970814323378`*^9, {3.963997315125503*^9, 
   3.9639973391563807`*^9}, {3.963997431062255*^9, 3.9639974527727633`*^9}, 
   3.963997548450856*^9, 3.963997580097949*^9, {3.963998214860581*^9, 
   3.96399823468399*^9}, 3.963998473940857*^9, {3.963998509092163*^9, 
   3.9639985325844812`*^9}, 3.963998611272781*^9, 3.964001415085863*^9, 
   3.964002480105618*^9, 3.964002520551484*^9, 3.964002655231413*^9, 
   3.964002710332582*^9, {3.9640080722355633`*^9, 3.964008098946938*^9}},
 CellLabel->
  "During evaluation of \
In[1693]:=",ExpressionUUID->"c09b7684-318a-4a19-902d-1a72d71b707a"],

Cell[BoxData["\<\"=== 16,16 ===\"\>"], "Print",
 CellChangeTimes->{
  3.9635764952172327`*^9, {3.963578752290992*^9, 3.9635787651492558`*^9}, 
   3.963578825900887*^9, 3.963578864004964*^9, 3.9635788953107443`*^9, 
   3.963578946319036*^9, 3.963579197353985*^9, 3.9635792635153723`*^9, 
   3.963579298802187*^9, {3.96357938660861*^9, 3.9635794149099073`*^9}, 
   3.963579462909939*^9, 3.963595299115651*^9, 3.963992594763845*^9, 
   3.9639926531231937`*^9, 3.963992737734829*^9, 3.963992870326145*^9, 
   3.9639931238674297`*^9, {3.963993253140695*^9, 3.963993315557095*^9}, 
   3.963993353026437*^9, 3.963993390236055*^9, 3.963993432300558*^9, 
   3.9639936496004*^9, 3.963993702469042*^9, 3.963993739136407*^9, {
   3.963993773494112*^9, 3.9639938106223173`*^9}, {3.963993888864046*^9, 
   3.9639939110612907`*^9}, 3.963993948207788*^9, 3.963994060900436*^9, 
   3.963994283429832*^9, {3.963994315923058*^9, 3.963994324663035*^9}, {
   3.96399488960317*^9, 3.96399491432808*^9}, 3.963995292201201*^9, {
   3.9639953491027937`*^9, 3.9639953735654984`*^9}, 3.963995760885807*^9, 
   3.963996461951849*^9, 3.963996522231217*^9, 3.963996612819665*^9, 
   3.963997045393916*^9, 3.9639970814323378`*^9, {3.963997315125503*^9, 
   3.9639973391563807`*^9}, {3.963997431062255*^9, 3.9639974527727633`*^9}, 
   3.963997548450856*^9, 3.963997580097949*^9, {3.963998214860581*^9, 
   3.96399823468399*^9}, 3.963998473940857*^9, {3.963998509092163*^9, 
   3.9639985325844812`*^9}, 3.963998611272781*^9, 3.964001415085863*^9, 
   3.964002480105618*^9, 3.964002520551484*^9, 3.964002655231413*^9, 
   3.964002710332582*^9, {3.9640080722355633`*^9, 3.964008099162109*^9}},
 CellLabel->
  "During evaluation of \
In[1693]:=",ExpressionUUID->"a3e83a5d-86a6-4453-8815-2612fa421bd2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{
  3.9635764952172327`*^9, {3.963578752290992*^9, 3.9635787651492558`*^9}, 
   3.963578825900887*^9, 3.963578864004964*^9, 3.9635788953107443`*^9, 
   3.963578946319036*^9, 3.963579197353985*^9, 3.9635792635153723`*^9, 
   3.963579298802187*^9, {3.96357938660861*^9, 3.9635794149099073`*^9}, 
   3.963579462909939*^9, 3.963595299115651*^9, 3.963992594763845*^9, 
   3.9639926531231937`*^9, 3.963992737734829*^9, 3.963992870326145*^9, 
   3.9639931238674297`*^9, {3.963993253140695*^9, 3.963993315557095*^9}, 
   3.963993353026437*^9, 3.963993390236055*^9, 3.963993432300558*^9, 
   3.9639936496004*^9, 3.963993702469042*^9, 3.963993739136407*^9, {
   3.963993773494112*^9, 3.9639938106223173`*^9}, {3.963993888864046*^9, 
   3.9639939110612907`*^9}, 3.963993948207788*^9, 3.963994060900436*^9, 
   3.963994283429832*^9, {3.963994315923058*^9, 3.963994324663035*^9}, {
   3.96399488960317*^9, 3.96399491432808*^9}, 3.963995292201201*^9, {
   3.9639953491027937`*^9, 3.9639953735654984`*^9}, 3.963995760885807*^9, 
   3.963996461951849*^9, 3.963996522231217*^9, 3.963996612819665*^9, 
   3.963997045393916*^9, 3.9639970814323378`*^9, {3.963997315125503*^9, 
   3.9639973391563807`*^9}, {3.963997431062255*^9, 3.9639974527727633`*^9}, 
   3.963997548450856*^9, 3.963997580097949*^9, {3.963998214860581*^9, 
   3.96399823468399*^9}, 3.963998473940857*^9, {3.963998509092163*^9, 
   3.9639985325844812`*^9}, 3.963998611272781*^9, 3.964001415085863*^9, 
   3.964002480105618*^9, 3.964002520551484*^9, 3.964002655231413*^9, 
   3.964002710332582*^9, {3.9640080722355633`*^9, 3.964008099167808*^9}},
 CellLabel->
  "During evaluation of \
In[1693]:=",ExpressionUUID->"98fda785-8724-41c2-9814-51efa1543111"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsRotation", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "1", ",", "2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9228260692435303`*^9, 3.922826090408512*^9}, {
   3.922826206892256*^9, 3.922826213739876*^9}, {3.9228262758765697`*^9, 
   3.922826277505322*^9}, {3.922826572439671*^9, 3.922826573017321*^9}, {
   3.922826833020315*^9, 3.922826834809143*^9}, {3.922827182708226*^9, 
   3.9228271851504927`*^9}, {3.922959571109253*^9, 3.922959571292899*^9}, {
   3.923478169405355*^9, 3.9234781846561813`*^9}, 3.923510612417921*^9, 
   3.923510779518629*^9, {3.9235132782102013`*^9, 3.923513279899879*^9}, {
   3.923513534608611*^9, 3.9235135348154716`*^9}, {3.9634038154239807`*^9, 
   3.9634038164106703`*^9}, {3.9634568879748507`*^9, 
   3.9634569146227617`*^9}, {3.963992604794766*^9, 3.963992607198818*^9}, {
   3.963995368039378*^9, 3.963995368754815*^9}},
 CellLabel->
  "In[1694]:=",ExpressionUUID->"07f5abfd-4118-4ea3-814f-16a774e90458"],

Cell[CellGroupData[{

Cell[BoxData["\<\"====== local ======\"\>"], "Print",
 CellChangeTimes->{
  3.922825117213626*^9, 3.9228251761979113`*^9, 3.922825495957144*^9, 
   3.922825782361705*^9, 3.922825859385599*^9, 3.922825920919932*^9, {
   3.922826070137732*^9, 3.92282609154193*^9}, {3.9228262079731417`*^9, 
   3.922826214304103*^9}, 3.922826278194421*^9, 3.922826573521508*^9, 
   3.922826721970319*^9, 3.922826835960496*^9, 3.92282718616295*^9, 
   3.92295957201229*^9, {3.923478161827526*^9, 3.923478185199094*^9}, 
   3.92347830827932*^9, 3.9234973483581257`*^9, 3.9235102009106894`*^9, 
   3.9235105638147793`*^9, 3.923510613097705*^9, 3.923510780175522*^9, 
   3.923511065235881*^9, 3.9235112111132936`*^9, 3.923511392856065*^9, 
   3.92351145436545*^9, 3.923512434699934*^9, 3.923512475628496*^9, 
   3.923512526582242*^9, 3.923512566772897*^9, 3.923512957762702*^9, 
   3.923513077100116*^9, 3.923513195202599*^9, 3.923513280554631*^9, 
   3.923513535542995*^9, 3.963397232305522*^9, 3.963398338379376*^9, 
   3.9633995831334267`*^9, 3.963399661942856*^9, {3.963401047630159*^9, 
   3.9634010711324453`*^9}, 3.963401460096076*^9, 3.963401519448806*^9, 
   3.963401830985454*^9, 3.963402105003111*^9, 3.963402167651022*^9, {
   3.963402213165184*^9, 3.9634022563210506`*^9}, 3.9634023852047663`*^9, 
   3.9634025253966503`*^9, 3.963402773787078*^9, 3.963402838614608*^9, 
   3.9634029955791693`*^9, 3.963403089121941*^9, 3.963403304969461*^9, 
   3.963403347318841*^9, 3.963403463337389*^9, 3.9634035217636557`*^9, 
   3.963403574708754*^9, 3.963403767633416*^9, 3.963403817319788*^9, 
   3.963403872179365*^9, 3.963403964966031*^9, 3.963404019813155*^9, 
   3.96340410045214*^9, 3.963404263466344*^9, 3.963404295763451*^9, 
   3.96340448782349*^9, {3.9634045245348377`*^9, 3.963404549988707*^9}, 
   3.963404641012858*^9, 3.963404736719871*^9, {3.963456882352798*^9, 
   3.9634569150852213`*^9}, 3.963579152506556*^9, 3.96357969114814*^9, 
   3.963992607712287*^9, 3.963992656019176*^9, 3.963992741806678*^9, 
   3.9639928726456623`*^9, 3.96399312942246*^9, 3.9639932487097387`*^9, {
   3.963993289674852*^9, 3.963993318465933*^9}, 3.963993358031596*^9, 
   3.963993393118848*^9, 3.963993435399789*^9, 3.963993655031205*^9, 
   3.9639937060134706`*^9, 3.96399374313243*^9, {3.963993776496243*^9, 
   3.963993813988275*^9}, {3.963993892374638*^9, 3.963993914871705*^9}, 
   3.963993952968265*^9, {3.963994000676507*^9, 3.963994009746711*^9}, 
   3.963994280492942*^9, 3.963994328057271*^9, 3.963994892587624*^9, {
   3.963995353724062*^9, 3.9639953695829573`*^9}, 3.963995763986742*^9, 
   3.9639965190203342`*^9, 3.9639966168912067`*^9, 3.963997050339209*^9, 
   3.963997084376545*^9, {3.963997318868778*^9, 3.963997342501639*^9}, {
   3.963997421696556*^9, 3.963997449026865*^9}, 3.963997552189308*^9, 
   3.963997582780875*^9, 3.963998217746559*^9, {3.963998477435299*^9, 
   3.963998506576681*^9}, 3.9639985391364937`*^9, 3.963998613570675*^9, 
   3.964001420130766*^9, 3.964002483882041*^9, 3.964002523817697*^9, 
   3.964002657788512*^9, 3.964002713368931*^9, {3.964008075254654*^9, 
   3.964008101906966*^9}},
 CellLabel->
  "During evaluation of \
In[1694]:=",ExpressionUUID->"110b1991-20bd-4e74-8626-fa8ac0f91ecb"],

Cell[BoxData["\<\"=== 1,1 ===\"\>"], "Print",
 CellChangeTimes->{
  3.922825117213626*^9, 3.9228251761979113`*^9, 3.922825495957144*^9, 
   3.922825782361705*^9, 3.922825859385599*^9, 3.922825920919932*^9, {
   3.922826070137732*^9, 3.92282609154193*^9}, {3.9228262079731417`*^9, 
   3.922826214304103*^9}, 3.922826278194421*^9, 3.922826573521508*^9, 
   3.922826721970319*^9, 3.922826835960496*^9, 3.92282718616295*^9, 
   3.92295957201229*^9, {3.923478161827526*^9, 3.923478185199094*^9}, 
   3.92347830827932*^9, 3.9234973483581257`*^9, 3.9235102009106894`*^9, 
   3.9235105638147793`*^9, 3.923510613097705*^9, 3.923510780175522*^9, 
   3.923511065235881*^9, 3.9235112111132936`*^9, 3.923511392856065*^9, 
   3.92351145436545*^9, 3.923512434699934*^9, 3.923512475628496*^9, 
   3.923512526582242*^9, 3.923512566772897*^9, 3.923512957762702*^9, 
   3.923513077100116*^9, 3.923513195202599*^9, 3.923513280554631*^9, 
   3.923513535542995*^9, 3.963397232305522*^9, 3.963398338379376*^9, 
   3.9633995831334267`*^9, 3.963399661942856*^9, {3.963401047630159*^9, 
   3.9634010711324453`*^9}, 3.963401460096076*^9, 3.963401519448806*^9, 
   3.963401830985454*^9, 3.963402105003111*^9, 3.963402167651022*^9, {
   3.963402213165184*^9, 3.9634022563210506`*^9}, 3.9634023852047663`*^9, 
   3.9634025253966503`*^9, 3.963402773787078*^9, 3.963402838614608*^9, 
   3.9634029955791693`*^9, 3.963403089121941*^9, 3.963403304969461*^9, 
   3.963403347318841*^9, 3.963403463337389*^9, 3.9634035217636557`*^9, 
   3.963403574708754*^9, 3.963403767633416*^9, 3.963403817319788*^9, 
   3.963403872179365*^9, 3.963403964966031*^9, 3.963404019813155*^9, 
   3.96340410045214*^9, 3.963404263466344*^9, 3.963404295763451*^9, 
   3.96340448782349*^9, {3.9634045245348377`*^9, 3.963404549988707*^9}, 
   3.963404641012858*^9, 3.963404736719871*^9, {3.963456882352798*^9, 
   3.9634569150852213`*^9}, 3.963579152506556*^9, 3.96357969114814*^9, 
   3.963992607712287*^9, 3.963992656019176*^9, 3.963992741806678*^9, 
   3.9639928726456623`*^9, 3.96399312942246*^9, 3.9639932487097387`*^9, {
   3.963993289674852*^9, 3.963993318465933*^9}, 3.963993358031596*^9, 
   3.963993393118848*^9, 3.963993435399789*^9, 3.963993655031205*^9, 
   3.9639937060134706`*^9, 3.96399374313243*^9, {3.963993776496243*^9, 
   3.963993813988275*^9}, {3.963993892374638*^9, 3.963993914871705*^9}, 
   3.963993952968265*^9, {3.963994000676507*^9, 3.963994009746711*^9}, 
   3.963994280492942*^9, 3.963994328057271*^9, 3.963994892587624*^9, {
   3.963995353724062*^9, 3.9639953695829573`*^9}, 3.963995763986742*^9, 
   3.9639965190203342`*^9, 3.9639966168912067`*^9, 3.963997050339209*^9, 
   3.963997084376545*^9, {3.963997318868778*^9, 3.963997342501639*^9}, {
   3.963997421696556*^9, 3.963997449026865*^9}, 3.963997552189308*^9, 
   3.963997582780875*^9, 3.963998217746559*^9, {3.963998477435299*^9, 
   3.963998506576681*^9}, 3.9639985391364937`*^9, 3.963998613570675*^9, 
   3.964001420130766*^9, 3.964002483882041*^9, 3.964002523817697*^9, 
   3.964002657788512*^9, 3.964002713368931*^9, {3.964008075254654*^9, 
   3.964008101914516*^9}},
 CellLabel->
  "During evaluation of \
In[1694]:=",ExpressionUUID->"8e812f53-7c9c-4b05-8f16-730fc182cc10"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{
  3.922825117213626*^9, 3.9228251761979113`*^9, 3.922825495957144*^9, 
   3.922825782361705*^9, 3.922825859385599*^9, 3.922825920919932*^9, {
   3.922826070137732*^9, 3.92282609154193*^9}, {3.9228262079731417`*^9, 
   3.922826214304103*^9}, 3.922826278194421*^9, 3.922826573521508*^9, 
   3.922826721970319*^9, 3.922826835960496*^9, 3.92282718616295*^9, 
   3.92295957201229*^9, {3.923478161827526*^9, 3.923478185199094*^9}, 
   3.92347830827932*^9, 3.9234973483581257`*^9, 3.9235102009106894`*^9, 
   3.9235105638147793`*^9, 3.923510613097705*^9, 3.923510780175522*^9, 
   3.923511065235881*^9, 3.9235112111132936`*^9, 3.923511392856065*^9, 
   3.92351145436545*^9, 3.923512434699934*^9, 3.923512475628496*^9, 
   3.923512526582242*^9, 3.923512566772897*^9, 3.923512957762702*^9, 
   3.923513077100116*^9, 3.923513195202599*^9, 3.923513280554631*^9, 
   3.923513535542995*^9, 3.963397232305522*^9, 3.963398338379376*^9, 
   3.9633995831334267`*^9, 3.963399661942856*^9, {3.963401047630159*^9, 
   3.9634010711324453`*^9}, 3.963401460096076*^9, 3.963401519448806*^9, 
   3.963401830985454*^9, 3.963402105003111*^9, 3.963402167651022*^9, {
   3.963402213165184*^9, 3.9634022563210506`*^9}, 3.9634023852047663`*^9, 
   3.9634025253966503`*^9, 3.963402773787078*^9, 3.963402838614608*^9, 
   3.9634029955791693`*^9, 3.963403089121941*^9, 3.963403304969461*^9, 
   3.963403347318841*^9, 3.963403463337389*^9, 3.9634035217636557`*^9, 
   3.963403574708754*^9, 3.963403767633416*^9, 3.963403817319788*^9, 
   3.963403872179365*^9, 3.963403964966031*^9, 3.963404019813155*^9, 
   3.96340410045214*^9, 3.963404263466344*^9, 3.963404295763451*^9, 
   3.96340448782349*^9, {3.9634045245348377`*^9, 3.963404549988707*^9}, 
   3.963404641012858*^9, 3.963404736719871*^9, {3.963456882352798*^9, 
   3.9634569150852213`*^9}, 3.963579152506556*^9, 3.96357969114814*^9, 
   3.963992607712287*^9, 3.963992656019176*^9, 3.963992741806678*^9, 
   3.9639928726456623`*^9, 3.96399312942246*^9, 3.9639932487097387`*^9, {
   3.963993289674852*^9, 3.963993318465933*^9}, 3.963993358031596*^9, 
   3.963993393118848*^9, 3.963993435399789*^9, 3.963993655031205*^9, 
   3.9639937060134706`*^9, 3.96399374313243*^9, {3.963993776496243*^9, 
   3.963993813988275*^9}, {3.963993892374638*^9, 3.963993914871705*^9}, 
   3.963993952968265*^9, {3.963994000676507*^9, 3.963994009746711*^9}, 
   3.963994280492942*^9, 3.963994328057271*^9, 3.963994892587624*^9, {
   3.963995353724062*^9, 3.9639953695829573`*^9}, 3.963995763986742*^9, 
   3.9639965190203342`*^9, 3.9639966168912067`*^9, 3.963997050339209*^9, 
   3.963997084376545*^9, {3.963997318868778*^9, 3.963997342501639*^9}, {
   3.963997421696556*^9, 3.963997449026865*^9}, 3.963997552189308*^9, 
   3.963997582780875*^9, 3.963998217746559*^9, {3.963998477435299*^9, 
   3.963998506576681*^9}, 3.9639985391364937`*^9, 3.963998613570675*^9, 
   3.964001420130766*^9, 3.964002483882041*^9, 3.964002523817697*^9, 
   3.964002657788512*^9, 3.964002713368931*^9, {3.964008075254654*^9, 
   3.964008101923524*^9}},
 CellLabel->
  "During evaluation of \
In[1694]:=",ExpressionUUID->"049b1f66-b367-4c46-9a7e-d72d0971f705"],

Cell[BoxData["\<\"=== 7,7 ===\"\>"], "Print",
 CellChangeTimes->{
  3.922825117213626*^9, 3.9228251761979113`*^9, 3.922825495957144*^9, 
   3.922825782361705*^9, 3.922825859385599*^9, 3.922825920919932*^9, {
   3.922826070137732*^9, 3.92282609154193*^9}, {3.9228262079731417`*^9, 
   3.922826214304103*^9}, 3.922826278194421*^9, 3.922826573521508*^9, 
   3.922826721970319*^9, 3.922826835960496*^9, 3.92282718616295*^9, 
   3.92295957201229*^9, {3.923478161827526*^9, 3.923478185199094*^9}, 
   3.92347830827932*^9, 3.9234973483581257`*^9, 3.9235102009106894`*^9, 
   3.9235105638147793`*^9, 3.923510613097705*^9, 3.923510780175522*^9, 
   3.923511065235881*^9, 3.9235112111132936`*^9, 3.923511392856065*^9, 
   3.92351145436545*^9, 3.923512434699934*^9, 3.923512475628496*^9, 
   3.923512526582242*^9, 3.923512566772897*^9, 3.923512957762702*^9, 
   3.923513077100116*^9, 3.923513195202599*^9, 3.923513280554631*^9, 
   3.923513535542995*^9, 3.963397232305522*^9, 3.963398338379376*^9, 
   3.9633995831334267`*^9, 3.963399661942856*^9, {3.963401047630159*^9, 
   3.9634010711324453`*^9}, 3.963401460096076*^9, 3.963401519448806*^9, 
   3.963401830985454*^9, 3.963402105003111*^9, 3.963402167651022*^9, {
   3.963402213165184*^9, 3.9634022563210506`*^9}, 3.9634023852047663`*^9, 
   3.9634025253966503`*^9, 3.963402773787078*^9, 3.963402838614608*^9, 
   3.9634029955791693`*^9, 3.963403089121941*^9, 3.963403304969461*^9, 
   3.963403347318841*^9, 3.963403463337389*^9, 3.9634035217636557`*^9, 
   3.963403574708754*^9, 3.963403767633416*^9, 3.963403817319788*^9, 
   3.963403872179365*^9, 3.963403964966031*^9, 3.963404019813155*^9, 
   3.96340410045214*^9, 3.963404263466344*^9, 3.963404295763451*^9, 
   3.96340448782349*^9, {3.9634045245348377`*^9, 3.963404549988707*^9}, 
   3.963404641012858*^9, 3.963404736719871*^9, {3.963456882352798*^9, 
   3.9634569150852213`*^9}, 3.963579152506556*^9, 3.96357969114814*^9, 
   3.963992607712287*^9, 3.963992656019176*^9, 3.963992741806678*^9, 
   3.9639928726456623`*^9, 3.96399312942246*^9, 3.9639932487097387`*^9, {
   3.963993289674852*^9, 3.963993318465933*^9}, 3.963993358031596*^9, 
   3.963993393118848*^9, 3.963993435399789*^9, 3.963993655031205*^9, 
   3.9639937060134706`*^9, 3.96399374313243*^9, {3.963993776496243*^9, 
   3.963993813988275*^9}, {3.963993892374638*^9, 3.963993914871705*^9}, 
   3.963993952968265*^9, {3.963994000676507*^9, 3.963994009746711*^9}, 
   3.963994280492942*^9, 3.963994328057271*^9, 3.963994892587624*^9, {
   3.963995353724062*^9, 3.9639953695829573`*^9}, 3.963995763986742*^9, 
   3.9639965190203342`*^9, 3.9639966168912067`*^9, 3.963997050339209*^9, 
   3.963997084376545*^9, {3.963997318868778*^9, 3.963997342501639*^9}, {
   3.963997421696556*^9, 3.963997449026865*^9}, 3.963997552189308*^9, 
   3.963997582780875*^9, 3.963998217746559*^9, {3.963998477435299*^9, 
   3.963998506576681*^9}, 3.9639985391364937`*^9, 3.963998613570675*^9, 
   3.964001420130766*^9, 3.964002483882041*^9, 3.964002523817697*^9, 
   3.964002657788512*^9, 3.964002713368931*^9, {3.964008075254654*^9, 
   3.964008102092222*^9}},
 CellLabel->
  "During evaluation of \
In[1694]:=",ExpressionUUID->"6ff2bfc7-f4fc-4a77-9bee-242d0c5e2b7f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{
  3.922825117213626*^9, 3.9228251761979113`*^9, 3.922825495957144*^9, 
   3.922825782361705*^9, 3.922825859385599*^9, 3.922825920919932*^9, {
   3.922826070137732*^9, 3.92282609154193*^9}, {3.9228262079731417`*^9, 
   3.922826214304103*^9}, 3.922826278194421*^9, 3.922826573521508*^9, 
   3.922826721970319*^9, 3.922826835960496*^9, 3.92282718616295*^9, 
   3.92295957201229*^9, {3.923478161827526*^9, 3.923478185199094*^9}, 
   3.92347830827932*^9, 3.9234973483581257`*^9, 3.9235102009106894`*^9, 
   3.9235105638147793`*^9, 3.923510613097705*^9, 3.923510780175522*^9, 
   3.923511065235881*^9, 3.9235112111132936`*^9, 3.923511392856065*^9, 
   3.92351145436545*^9, 3.923512434699934*^9, 3.923512475628496*^9, 
   3.923512526582242*^9, 3.923512566772897*^9, 3.923512957762702*^9, 
   3.923513077100116*^9, 3.923513195202599*^9, 3.923513280554631*^9, 
   3.923513535542995*^9, 3.963397232305522*^9, 3.963398338379376*^9, 
   3.9633995831334267`*^9, 3.963399661942856*^9, {3.963401047630159*^9, 
   3.9634010711324453`*^9}, 3.963401460096076*^9, 3.963401519448806*^9, 
   3.963401830985454*^9, 3.963402105003111*^9, 3.963402167651022*^9, {
   3.963402213165184*^9, 3.9634022563210506`*^9}, 3.9634023852047663`*^9, 
   3.9634025253966503`*^9, 3.963402773787078*^9, 3.963402838614608*^9, 
   3.9634029955791693`*^9, 3.963403089121941*^9, 3.963403304969461*^9, 
   3.963403347318841*^9, 3.963403463337389*^9, 3.9634035217636557`*^9, 
   3.963403574708754*^9, 3.963403767633416*^9, 3.963403817319788*^9, 
   3.963403872179365*^9, 3.963403964966031*^9, 3.963404019813155*^9, 
   3.96340410045214*^9, 3.963404263466344*^9, 3.963404295763451*^9, 
   3.96340448782349*^9, {3.9634045245348377`*^9, 3.963404549988707*^9}, 
   3.963404641012858*^9, 3.963404736719871*^9, {3.963456882352798*^9, 
   3.9634569150852213`*^9}, 3.963579152506556*^9, 3.96357969114814*^9, 
   3.963992607712287*^9, 3.963992656019176*^9, 3.963992741806678*^9, 
   3.9639928726456623`*^9, 3.96399312942246*^9, 3.9639932487097387`*^9, {
   3.963993289674852*^9, 3.963993318465933*^9}, 3.963993358031596*^9, 
   3.963993393118848*^9, 3.963993435399789*^9, 3.963993655031205*^9, 
   3.9639937060134706`*^9, 3.96399374313243*^9, {3.963993776496243*^9, 
   3.963993813988275*^9}, {3.963993892374638*^9, 3.963993914871705*^9}, 
   3.963993952968265*^9, {3.963994000676507*^9, 3.963994009746711*^9}, 
   3.963994280492942*^9, 3.963994328057271*^9, 3.963994892587624*^9, {
   3.963995353724062*^9, 3.9639953695829573`*^9}, 3.963995763986742*^9, 
   3.9639965190203342`*^9, 3.9639966168912067`*^9, 3.963997050339209*^9, 
   3.963997084376545*^9, {3.963997318868778*^9, 3.963997342501639*^9}, {
   3.963997421696556*^9, 3.963997449026865*^9}, 3.963997552189308*^9, 
   3.963997582780875*^9, 3.963998217746559*^9, {3.963998477435299*^9, 
   3.963998506576681*^9}, 3.9639985391364937`*^9, 3.963998613570675*^9, 
   3.964001420130766*^9, 3.964002483882041*^9, 3.964002523817697*^9, 
   3.964002657788512*^9, 3.964002713368931*^9, {3.964008075254654*^9, 
   3.964008102097644*^9}},
 CellLabel->
  "During evaluation of \
In[1694]:=",ExpressionUUID->"22d10a20-05fb-4e6c-884c-5c8998182363"],

Cell[BoxData["\<\"=== 8,8 ===\"\>"], "Print",
 CellChangeTimes->{
  3.922825117213626*^9, 3.9228251761979113`*^9, 3.922825495957144*^9, 
   3.922825782361705*^9, 3.922825859385599*^9, 3.922825920919932*^9, {
   3.922826070137732*^9, 3.92282609154193*^9}, {3.9228262079731417`*^9, 
   3.922826214304103*^9}, 3.922826278194421*^9, 3.922826573521508*^9, 
   3.922826721970319*^9, 3.922826835960496*^9, 3.92282718616295*^9, 
   3.92295957201229*^9, {3.923478161827526*^9, 3.923478185199094*^9}, 
   3.92347830827932*^9, 3.9234973483581257`*^9, 3.9235102009106894`*^9, 
   3.9235105638147793`*^9, 3.923510613097705*^9, 3.923510780175522*^9, 
   3.923511065235881*^9, 3.9235112111132936`*^9, 3.923511392856065*^9, 
   3.92351145436545*^9, 3.923512434699934*^9, 3.923512475628496*^9, 
   3.923512526582242*^9, 3.923512566772897*^9, 3.923512957762702*^9, 
   3.923513077100116*^9, 3.923513195202599*^9, 3.923513280554631*^9, 
   3.923513535542995*^9, 3.963397232305522*^9, 3.963398338379376*^9, 
   3.9633995831334267`*^9, 3.963399661942856*^9, {3.963401047630159*^9, 
   3.9634010711324453`*^9}, 3.963401460096076*^9, 3.963401519448806*^9, 
   3.963401830985454*^9, 3.963402105003111*^9, 3.963402167651022*^9, {
   3.963402213165184*^9, 3.9634022563210506`*^9}, 3.9634023852047663`*^9, 
   3.9634025253966503`*^9, 3.963402773787078*^9, 3.963402838614608*^9, 
   3.9634029955791693`*^9, 3.963403089121941*^9, 3.963403304969461*^9, 
   3.963403347318841*^9, 3.963403463337389*^9, 3.9634035217636557`*^9, 
   3.963403574708754*^9, 3.963403767633416*^9, 3.963403817319788*^9, 
   3.963403872179365*^9, 3.963403964966031*^9, 3.963404019813155*^9, 
   3.96340410045214*^9, 3.963404263466344*^9, 3.963404295763451*^9, 
   3.96340448782349*^9, {3.9634045245348377`*^9, 3.963404549988707*^9}, 
   3.963404641012858*^9, 3.963404736719871*^9, {3.963456882352798*^9, 
   3.9634569150852213`*^9}, 3.963579152506556*^9, 3.96357969114814*^9, 
   3.963992607712287*^9, 3.963992656019176*^9, 3.963992741806678*^9, 
   3.9639928726456623`*^9, 3.96399312942246*^9, 3.9639932487097387`*^9, {
   3.963993289674852*^9, 3.963993318465933*^9}, 3.963993358031596*^9, 
   3.963993393118848*^9, 3.963993435399789*^9, 3.963993655031205*^9, 
   3.9639937060134706`*^9, 3.96399374313243*^9, {3.963993776496243*^9, 
   3.963993813988275*^9}, {3.963993892374638*^9, 3.963993914871705*^9}, 
   3.963993952968265*^9, {3.963994000676507*^9, 3.963994009746711*^9}, 
   3.963994280492942*^9, 3.963994328057271*^9, 3.963994892587624*^9, {
   3.963995353724062*^9, 3.9639953695829573`*^9}, 3.963995763986742*^9, 
   3.9639965190203342`*^9, 3.9639966168912067`*^9, 3.963997050339209*^9, 
   3.963997084376545*^9, {3.963997318868778*^9, 3.963997342501639*^9}, {
   3.963997421696556*^9, 3.963997449026865*^9}, 3.963997552189308*^9, 
   3.963997582780875*^9, 3.963998217746559*^9, {3.963998477435299*^9, 
   3.963998506576681*^9}, 3.9639985391364937`*^9, 3.963998613570675*^9, 
   3.964001420130766*^9, 3.964002483882041*^9, 3.964002523817697*^9, 
   3.964002657788512*^9, 3.964002713368931*^9, {3.964008075254654*^9, 
   3.96400810213866*^9}},
 CellLabel->
  "During evaluation of \
In[1694]:=",ExpressionUUID->"87941aa4-4269-4fb8-8724-0e0e9ba939da"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{
  3.922825117213626*^9, 3.9228251761979113`*^9, 3.922825495957144*^9, 
   3.922825782361705*^9, 3.922825859385599*^9, 3.922825920919932*^9, {
   3.922826070137732*^9, 3.92282609154193*^9}, {3.9228262079731417`*^9, 
   3.922826214304103*^9}, 3.922826278194421*^9, 3.922826573521508*^9, 
   3.922826721970319*^9, 3.922826835960496*^9, 3.92282718616295*^9, 
   3.92295957201229*^9, {3.923478161827526*^9, 3.923478185199094*^9}, 
   3.92347830827932*^9, 3.9234973483581257`*^9, 3.9235102009106894`*^9, 
   3.9235105638147793`*^9, 3.923510613097705*^9, 3.923510780175522*^9, 
   3.923511065235881*^9, 3.9235112111132936`*^9, 3.923511392856065*^9, 
   3.92351145436545*^9, 3.923512434699934*^9, 3.923512475628496*^9, 
   3.923512526582242*^9, 3.923512566772897*^9, 3.923512957762702*^9, 
   3.923513077100116*^9, 3.923513195202599*^9, 3.923513280554631*^9, 
   3.923513535542995*^9, 3.963397232305522*^9, 3.963398338379376*^9, 
   3.9633995831334267`*^9, 3.963399661942856*^9, {3.963401047630159*^9, 
   3.9634010711324453`*^9}, 3.963401460096076*^9, 3.963401519448806*^9, 
   3.963401830985454*^9, 3.963402105003111*^9, 3.963402167651022*^9, {
   3.963402213165184*^9, 3.9634022563210506`*^9}, 3.9634023852047663`*^9, 
   3.9634025253966503`*^9, 3.963402773787078*^9, 3.963402838614608*^9, 
   3.9634029955791693`*^9, 3.963403089121941*^9, 3.963403304969461*^9, 
   3.963403347318841*^9, 3.963403463337389*^9, 3.9634035217636557`*^9, 
   3.963403574708754*^9, 3.963403767633416*^9, 3.963403817319788*^9, 
   3.963403872179365*^9, 3.963403964966031*^9, 3.963404019813155*^9, 
   3.96340410045214*^9, 3.963404263466344*^9, 3.963404295763451*^9, 
   3.96340448782349*^9, {3.9634045245348377`*^9, 3.963404549988707*^9}, 
   3.963404641012858*^9, 3.963404736719871*^9, {3.963456882352798*^9, 
   3.9634569150852213`*^9}, 3.963579152506556*^9, 3.96357969114814*^9, 
   3.963992607712287*^9, 3.963992656019176*^9, 3.963992741806678*^9, 
   3.9639928726456623`*^9, 3.96399312942246*^9, 3.9639932487097387`*^9, {
   3.963993289674852*^9, 3.963993318465933*^9}, 3.963993358031596*^9, 
   3.963993393118848*^9, 3.963993435399789*^9, 3.963993655031205*^9, 
   3.9639937060134706`*^9, 3.96399374313243*^9, {3.963993776496243*^9, 
   3.963993813988275*^9}, {3.963993892374638*^9, 3.963993914871705*^9}, 
   3.963993952968265*^9, {3.963994000676507*^9, 3.963994009746711*^9}, 
   3.963994280492942*^9, 3.963994328057271*^9, 3.963994892587624*^9, {
   3.963995353724062*^9, 3.9639953695829573`*^9}, 3.963995763986742*^9, 
   3.9639965190203342`*^9, 3.9639966168912067`*^9, 3.963997050339209*^9, 
   3.963997084376545*^9, {3.963997318868778*^9, 3.963997342501639*^9}, {
   3.963997421696556*^9, 3.963997449026865*^9}, 3.963997552189308*^9, 
   3.963997582780875*^9, 3.963998217746559*^9, {3.963998477435299*^9, 
   3.963998506576681*^9}, 3.9639985391364937`*^9, 3.963998613570675*^9, 
   3.964001420130766*^9, 3.964002483882041*^9, 3.964002523817697*^9, 
   3.964002657788512*^9, 3.964002713368931*^9, {3.964008075254654*^9, 
   3.964008102143708*^9}},
 CellLabel->
  "During evaluation of \
In[1694]:=",ExpressionUUID->"f93c18e5-5f99-45a1-842c-1d1524b18be2"],

Cell[BoxData["\<\"=== 16,16 ===\"\>"], "Print",
 CellChangeTimes->{
  3.922825117213626*^9, 3.9228251761979113`*^9, 3.922825495957144*^9, 
   3.922825782361705*^9, 3.922825859385599*^9, 3.922825920919932*^9, {
   3.922826070137732*^9, 3.92282609154193*^9}, {3.9228262079731417`*^9, 
   3.922826214304103*^9}, 3.922826278194421*^9, 3.922826573521508*^9, 
   3.922826721970319*^9, 3.922826835960496*^9, 3.92282718616295*^9, 
   3.92295957201229*^9, {3.923478161827526*^9, 3.923478185199094*^9}, 
   3.92347830827932*^9, 3.9234973483581257`*^9, 3.9235102009106894`*^9, 
   3.9235105638147793`*^9, 3.923510613097705*^9, 3.923510780175522*^9, 
   3.923511065235881*^9, 3.9235112111132936`*^9, 3.923511392856065*^9, 
   3.92351145436545*^9, 3.923512434699934*^9, 3.923512475628496*^9, 
   3.923512526582242*^9, 3.923512566772897*^9, 3.923512957762702*^9, 
   3.923513077100116*^9, 3.923513195202599*^9, 3.923513280554631*^9, 
   3.923513535542995*^9, 3.963397232305522*^9, 3.963398338379376*^9, 
   3.9633995831334267`*^9, 3.963399661942856*^9, {3.963401047630159*^9, 
   3.9634010711324453`*^9}, 3.963401460096076*^9, 3.963401519448806*^9, 
   3.963401830985454*^9, 3.963402105003111*^9, 3.963402167651022*^9, {
   3.963402213165184*^9, 3.9634022563210506`*^9}, 3.9634023852047663`*^9, 
   3.9634025253966503`*^9, 3.963402773787078*^9, 3.963402838614608*^9, 
   3.9634029955791693`*^9, 3.963403089121941*^9, 3.963403304969461*^9, 
   3.963403347318841*^9, 3.963403463337389*^9, 3.9634035217636557`*^9, 
   3.963403574708754*^9, 3.963403767633416*^9, 3.963403817319788*^9, 
   3.963403872179365*^9, 3.963403964966031*^9, 3.963404019813155*^9, 
   3.96340410045214*^9, 3.963404263466344*^9, 3.963404295763451*^9, 
   3.96340448782349*^9, {3.9634045245348377`*^9, 3.963404549988707*^9}, 
   3.963404641012858*^9, 3.963404736719871*^9, {3.963456882352798*^9, 
   3.9634569150852213`*^9}, 3.963579152506556*^9, 3.96357969114814*^9, 
   3.963992607712287*^9, 3.963992656019176*^9, 3.963992741806678*^9, 
   3.9639928726456623`*^9, 3.96399312942246*^9, 3.9639932487097387`*^9, {
   3.963993289674852*^9, 3.963993318465933*^9}, 3.963993358031596*^9, 
   3.963993393118848*^9, 3.963993435399789*^9, 3.963993655031205*^9, 
   3.9639937060134706`*^9, 3.96399374313243*^9, {3.963993776496243*^9, 
   3.963993813988275*^9}, {3.963993892374638*^9, 3.963993914871705*^9}, 
   3.963993952968265*^9, {3.963994000676507*^9, 3.963994009746711*^9}, 
   3.963994280492942*^9, 3.963994328057271*^9, 3.963994892587624*^9, {
   3.963995353724062*^9, 3.9639953695829573`*^9}, 3.963995763986742*^9, 
   3.9639965190203342`*^9, 3.9639966168912067`*^9, 3.963997050339209*^9, 
   3.963997084376545*^9, {3.963997318868778*^9, 3.963997342501639*^9}, {
   3.963997421696556*^9, 3.963997449026865*^9}, 3.963997552189308*^9, 
   3.963997582780875*^9, 3.963998217746559*^9, {3.963998477435299*^9, 
   3.963998506576681*^9}, 3.9639985391364937`*^9, 3.963998613570675*^9, 
   3.964001420130766*^9, 3.964002483882041*^9, 3.964002523817697*^9, 
   3.964002657788512*^9, 3.964002713368931*^9, {3.964008075254654*^9, 
   3.9640081023530293`*^9}},
 CellLabel->
  "During evaluation of \
In[1694]:=",ExpressionUUID->"c6eafd4f-116d-49c7-99ca-496b28bd29fe"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{
  3.922825117213626*^9, 3.9228251761979113`*^9, 3.922825495957144*^9, 
   3.922825782361705*^9, 3.922825859385599*^9, 3.922825920919932*^9, {
   3.922826070137732*^9, 3.92282609154193*^9}, {3.9228262079731417`*^9, 
   3.922826214304103*^9}, 3.922826278194421*^9, 3.922826573521508*^9, 
   3.922826721970319*^9, 3.922826835960496*^9, 3.92282718616295*^9, 
   3.92295957201229*^9, {3.923478161827526*^9, 3.923478185199094*^9}, 
   3.92347830827932*^9, 3.9234973483581257`*^9, 3.9235102009106894`*^9, 
   3.9235105638147793`*^9, 3.923510613097705*^9, 3.923510780175522*^9, 
   3.923511065235881*^9, 3.9235112111132936`*^9, 3.923511392856065*^9, 
   3.92351145436545*^9, 3.923512434699934*^9, 3.923512475628496*^9, 
   3.923512526582242*^9, 3.923512566772897*^9, 3.923512957762702*^9, 
   3.923513077100116*^9, 3.923513195202599*^9, 3.923513280554631*^9, 
   3.923513535542995*^9, 3.963397232305522*^9, 3.963398338379376*^9, 
   3.9633995831334267`*^9, 3.963399661942856*^9, {3.963401047630159*^9, 
   3.9634010711324453`*^9}, 3.963401460096076*^9, 3.963401519448806*^9, 
   3.963401830985454*^9, 3.963402105003111*^9, 3.963402167651022*^9, {
   3.963402213165184*^9, 3.9634022563210506`*^9}, 3.9634023852047663`*^9, 
   3.9634025253966503`*^9, 3.963402773787078*^9, 3.963402838614608*^9, 
   3.9634029955791693`*^9, 3.963403089121941*^9, 3.963403304969461*^9, 
   3.963403347318841*^9, 3.963403463337389*^9, 3.9634035217636557`*^9, 
   3.963403574708754*^9, 3.963403767633416*^9, 3.963403817319788*^9, 
   3.963403872179365*^9, 3.963403964966031*^9, 3.963404019813155*^9, 
   3.96340410045214*^9, 3.963404263466344*^9, 3.963404295763451*^9, 
   3.96340448782349*^9, {3.9634045245348377`*^9, 3.963404549988707*^9}, 
   3.963404641012858*^9, 3.963404736719871*^9, {3.963456882352798*^9, 
   3.9634569150852213`*^9}, 3.963579152506556*^9, 3.96357969114814*^9, 
   3.963992607712287*^9, 3.963992656019176*^9, 3.963992741806678*^9, 
   3.9639928726456623`*^9, 3.96399312942246*^9, 3.9639932487097387`*^9, {
   3.963993289674852*^9, 3.963993318465933*^9}, 3.963993358031596*^9, 
   3.963993393118848*^9, 3.963993435399789*^9, 3.963993655031205*^9, 
   3.9639937060134706`*^9, 3.96399374313243*^9, {3.963993776496243*^9, 
   3.963993813988275*^9}, {3.963993892374638*^9, 3.963993914871705*^9}, 
   3.963993952968265*^9, {3.963994000676507*^9, 3.963994009746711*^9}, 
   3.963994280492942*^9, 3.963994328057271*^9, 3.963994892587624*^9, {
   3.963995353724062*^9, 3.9639953695829573`*^9}, 3.963995763986742*^9, 
   3.9639965190203342`*^9, 3.9639966168912067`*^9, 3.963997050339209*^9, 
   3.963997084376545*^9, {3.963997318868778*^9, 3.963997342501639*^9}, {
   3.963997421696556*^9, 3.963997449026865*^9}, 3.963997552189308*^9, 
   3.963997582780875*^9, 3.963998217746559*^9, {3.963998477435299*^9, 
   3.963998506576681*^9}, 3.9639985391364937`*^9, 3.963998613570675*^9, 
   3.964001420130766*^9, 3.964002483882041*^9, 3.964002523817697*^9, 
   3.964002657788512*^9, 3.964002713368931*^9, {3.964008075254654*^9, 
   3.9640081023586073`*^9}},
 CellLabel->
  "During evaluation of \
In[1694]:=",ExpressionUUID->"830d452a-5fce-43c9-9ef1-b46f1e032bfa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsReflection", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.922808338485985*^9, 3.922808346441084*^9}, {
   3.9228110235545073`*^9, 3.922811023698262*^9}, {3.92281240607729*^9, 
   3.9228124474647627`*^9}, {3.922812783246017*^9, 3.922812794433961*^9}, {
   3.922812848219816*^9, 3.922812856870352*^9}, 3.922812985988433*^9, {
   3.922813506546421*^9, 3.922813512426611*^9}, 3.922813614587371*^9, {
   3.922865653947727*^9, 3.922865672554657*^9}, {3.9228657397924967`*^9, 
   3.922865740174769*^9}, 3.92286672369641*^9, 3.922866999573354*^9, 
   3.922873582214965*^9, {3.922940770648324*^9, 3.9229407743984747`*^9}, {
   3.963401101214918*^9, 3.963401105691658*^9}, {3.963405817036077*^9, 
   3.963405829861676*^9}},
 CellLabel->
  "In[621]:=",ExpressionUUID->"48145c9f-5411-4afc-97a6-927834e12d6c"],

Cell[CellGroupData[{

Cell[BoxData["\<\"====== local ======\"\>"], "Print",
 CellChangeTimes->{
  3.922809093434906*^9, 3.922809135094789*^9, 3.922809202444278*^9, 
   3.9228093041574907`*^9, 3.922809621327173*^9, 3.922809695799985*^9, 
   3.922809799600534*^9, {3.922809915036419*^9, 3.922809944823885*^9}, 
   3.922810125954544*^9, 3.922810402730678*^9, 3.9228105937603083`*^9, 
   3.922810709103156*^9, 3.922810824342311*^9, 3.9228108637929087`*^9, {
   3.922810953787657*^9, 3.922810981074046*^9}, 3.922811024258087*^9, 
   3.922812180963422*^9, 3.922812351751816*^9, {3.922812406389488*^9, 
   3.922812447767627*^9}, 3.922812571184278*^9, {3.922812754703313*^9, 
   3.922812794780307*^9}, {3.922812838325418*^9, 3.9228128571500196`*^9}, 
   3.922812986498704*^9, {3.9228135089573298`*^9, 3.922813512915226*^9}, 
   3.922813614917089*^9, {3.92286565445964*^9, 3.922865672923048*^9}, 
   3.922865740587062*^9, 3.9228667242407207`*^9, 3.922866999997507*^9, 
   3.9228735825087852`*^9, {3.922940771063188*^9, 3.922940775247365*^9}, 
   3.922941425864643*^9, 3.923496845302166*^9, {3.9634010943836737`*^9, 
   3.96340110628928*^9}, 3.963405706741393*^9, {3.963405817503387*^9, 
   3.963405830335116*^9}, 3.963444452222494*^9, 3.96344452354832*^9, 
   3.9639940048738747`*^9, 3.963997424428793*^9},
 CellLabel->
  "During evaluation of \
In[621]:=",ExpressionUUID->"b550d723-060b-4bd1-aac7-a2d957204183"],

Cell[BoxData["\<\"=== 1,1 ===\"\>"], "Print",
 CellChangeTimes->{
  3.922809093434906*^9, 3.922809135094789*^9, 3.922809202444278*^9, 
   3.9228093041574907`*^9, 3.922809621327173*^9, 3.922809695799985*^9, 
   3.922809799600534*^9, {3.922809915036419*^9, 3.922809944823885*^9}, 
   3.922810125954544*^9, 3.922810402730678*^9, 3.9228105937603083`*^9, 
   3.922810709103156*^9, 3.922810824342311*^9, 3.9228108637929087`*^9, {
   3.922810953787657*^9, 3.922810981074046*^9}, 3.922811024258087*^9, 
   3.922812180963422*^9, 3.922812351751816*^9, {3.922812406389488*^9, 
   3.922812447767627*^9}, 3.922812571184278*^9, {3.922812754703313*^9, 
   3.922812794780307*^9}, {3.922812838325418*^9, 3.9228128571500196`*^9}, 
   3.922812986498704*^9, {3.9228135089573298`*^9, 3.922813512915226*^9}, 
   3.922813614917089*^9, {3.92286565445964*^9, 3.922865672923048*^9}, 
   3.922865740587062*^9, 3.9228667242407207`*^9, 3.922866999997507*^9, 
   3.9228735825087852`*^9, {3.922940771063188*^9, 3.922940775247365*^9}, 
   3.922941425864643*^9, 3.923496845302166*^9, {3.9634010943836737`*^9, 
   3.96340110628928*^9}, 3.963405706741393*^9, {3.963405817503387*^9, 
   3.963405830335116*^9}, 3.963444452222494*^9, 3.96344452354832*^9, 
   3.9639940048738747`*^9, 3.9639974244334373`*^9},
 CellLabel->
  "During evaluation of \
In[621]:=",ExpressionUUID->"7b173ccb-5b13-44c8-8c93-5e66eeba8d0d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{
  3.922809093434906*^9, 3.922809135094789*^9, 3.922809202444278*^9, 
   3.9228093041574907`*^9, 3.922809621327173*^9, 3.922809695799985*^9, 
   3.922809799600534*^9, {3.922809915036419*^9, 3.922809944823885*^9}, 
   3.922810125954544*^9, 3.922810402730678*^9, 3.9228105937603083`*^9, 
   3.922810709103156*^9, 3.922810824342311*^9, 3.9228108637929087`*^9, {
   3.922810953787657*^9, 3.922810981074046*^9}, 3.922811024258087*^9, 
   3.922812180963422*^9, 3.922812351751816*^9, {3.922812406389488*^9, 
   3.922812447767627*^9}, 3.922812571184278*^9, {3.922812754703313*^9, 
   3.922812794780307*^9}, {3.922812838325418*^9, 3.9228128571500196`*^9}, 
   3.922812986498704*^9, {3.9228135089573298`*^9, 3.922813512915226*^9}, 
   3.922813614917089*^9, {3.92286565445964*^9, 3.922865672923048*^9}, 
   3.922865740587062*^9, 3.9228667242407207`*^9, 3.922866999997507*^9, 
   3.9228735825087852`*^9, {3.922940771063188*^9, 3.922940775247365*^9}, 
   3.922941425864643*^9, 3.923496845302166*^9, {3.9634010943836737`*^9, 
   3.96340110628928*^9}, 3.963405706741393*^9, {3.963405817503387*^9, 
   3.963405830335116*^9}, 3.963444452222494*^9, 3.96344452354832*^9, 
   3.9639940048738747`*^9, 3.963997424438497*^9},
 CellLabel->
  "During evaluation of \
In[621]:=",ExpressionUUID->"14798e52-6d71-4f86-85a8-bbd17ac951de"],

Cell[BoxData["\<\"=== 7,7 ===\"\>"], "Print",
 CellChangeTimes->{
  3.922809093434906*^9, 3.922809135094789*^9, 3.922809202444278*^9, 
   3.9228093041574907`*^9, 3.922809621327173*^9, 3.922809695799985*^9, 
   3.922809799600534*^9, {3.922809915036419*^9, 3.922809944823885*^9}, 
   3.922810125954544*^9, 3.922810402730678*^9, 3.9228105937603083`*^9, 
   3.922810709103156*^9, 3.922810824342311*^9, 3.9228108637929087`*^9, {
   3.922810953787657*^9, 3.922810981074046*^9}, 3.922811024258087*^9, 
   3.922812180963422*^9, 3.922812351751816*^9, {3.922812406389488*^9, 
   3.922812447767627*^9}, 3.922812571184278*^9, {3.922812754703313*^9, 
   3.922812794780307*^9}, {3.922812838325418*^9, 3.9228128571500196`*^9}, 
   3.922812986498704*^9, {3.9228135089573298`*^9, 3.922813512915226*^9}, 
   3.922813614917089*^9, {3.92286565445964*^9, 3.922865672923048*^9}, 
   3.922865740587062*^9, 3.9228667242407207`*^9, 3.922866999997507*^9, 
   3.9228735825087852`*^9, {3.922940771063188*^9, 3.922940775247365*^9}, 
   3.922941425864643*^9, 3.923496845302166*^9, {3.9634010943836737`*^9, 
   3.96340110628928*^9}, 3.963405706741393*^9, {3.963405817503387*^9, 
   3.963405830335116*^9}, 3.963444452222494*^9, 3.96344452354832*^9, 
   3.9639940048738747`*^9, 3.963997424534689*^9},
 CellLabel->
  "During evaluation of \
In[621]:=",ExpressionUUID->"23f11892-8cff-4331-85df-d0298c12a090"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{
  3.922809093434906*^9, 3.922809135094789*^9, 3.922809202444278*^9, 
   3.9228093041574907`*^9, 3.922809621327173*^9, 3.922809695799985*^9, 
   3.922809799600534*^9, {3.922809915036419*^9, 3.922809944823885*^9}, 
   3.922810125954544*^9, 3.922810402730678*^9, 3.9228105937603083`*^9, 
   3.922810709103156*^9, 3.922810824342311*^9, 3.9228108637929087`*^9, {
   3.922810953787657*^9, 3.922810981074046*^9}, 3.922811024258087*^9, 
   3.922812180963422*^9, 3.922812351751816*^9, {3.922812406389488*^9, 
   3.922812447767627*^9}, 3.922812571184278*^9, {3.922812754703313*^9, 
   3.922812794780307*^9}, {3.922812838325418*^9, 3.9228128571500196`*^9}, 
   3.922812986498704*^9, {3.9228135089573298`*^9, 3.922813512915226*^9}, 
   3.922813614917089*^9, {3.92286565445964*^9, 3.922865672923048*^9}, 
   3.922865740587062*^9, 3.9228667242407207`*^9, 3.922866999997507*^9, 
   3.9228735825087852`*^9, {3.922940771063188*^9, 3.922940775247365*^9}, 
   3.922941425864643*^9, 3.923496845302166*^9, {3.9634010943836737`*^9, 
   3.96340110628928*^9}, 3.963405706741393*^9, {3.963405817503387*^9, 
   3.963405830335116*^9}, 3.963444452222494*^9, 3.96344452354832*^9, 
   3.9639940048738747`*^9, 3.963997424538618*^9},
 CellLabel->
  "During evaluation of \
In[621]:=",ExpressionUUID->"cda15652-baae-48ea-94b2-ef10272d4849"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsReflection", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "3"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.9228737364302177`*^9, {3.9228741267221746`*^9, 3.922874127262439*^9}, 
   3.9229410592770557`*^9},
 CellLabel->
  "In[282]:=",ExpressionUUID->"7085fbc5-7538-4459-a99b-2de77b41cbf0"],

Cell[CellGroupData[{

Cell[BoxData["\<\"====== local ======\"\>"], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.923496853882772*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"2e3f7fc3-bc5b-44fc-bf5a-ca90373bd324"],

Cell[BoxData["\<\"=== 1,1 ===\"\>"], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.923496853970724*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"b6f1a7e9-6ce5-4c45-b829-481e46d3d69b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.9234968539984837`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"62fdb9e7-bf76-47f9-b64c-7ec84892aed7"],

Cell[BoxData["\<\"=== 6,6 ===\"\>"], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.9234968541683292`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"fbfd49d9-c357-49e5-b101-48677a1dcfd1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.9234968541722927`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"3d445ba5-5610-43fc-9630-9795aa81ad92"],

Cell[BoxData["\<\"=== 7,7 ===\"\>"], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.923496854219967*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"ce7eea56-8622-4227-818e-744c6a030788"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.923496854232602*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"f60767e3-0c5f-42f1-9e35-5f1e69e8edad"],

Cell[BoxData["\<\"=== 8,8 ===\"\>"], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.92349685429764*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"e293ce5c-9477-40a1-9280-6f783a484f01"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.923496854307906*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"dc88ef53-24dd-4f93-8fab-a9231e586b19"],

Cell[BoxData["\<\"=== 9,9 ===\"\>"], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.9234968543135357`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"992cdaae-a8a7-49d3-be52-827cb37827d9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.923496854318*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"f614c82a-23fd-45b5-8439-f666182a6b3f"],

Cell[BoxData["\<\"=== 14,14 ===\"\>"], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.92349685447965*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"d7cbaaad-5a14-4bc3-afcc-27048ed326eb"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.92349685448423*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"dd7975ad-d04b-4db3-8c47-496b94fb23d5"],

Cell[BoxData["\<\"=== 15,15 ===\"\>"], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.923496854548443*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"dbf1b389-97ff-4163-b16d-3d8b31cc89f8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.9234968545580587`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"e01addf5-3ae6-4f54-8eaa-a1537e2748a2"],

Cell[BoxData["\<\"=== 16,16 ===\"\>"], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.9234968546296453`*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"0fd1ee48-c885-4e98-bb66-99d2e51452ef"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9228737367199917`*^9, 3.922874127741527*^9, 
  3.922941060080449*^9, 3.922941431482504*^9, 3.923496854639081*^9},
 CellLabel->
  "During evaluation of \
In[282]:=",ExpressionUUID->"57e26bf0-85d6-4239-b31d-81873115dee9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsReflection", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "4"}], 
  "]"}]], "Input",
 CellChangeTimes->{3.9229413274540243`*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"ee021788-e4e5-42f8-a214-d6ffdaf0bc1f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"====== local ======\"\>"], "Print",
 CellChangeTimes->{3.9229413279483843`*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"724fd157-db40-4705-a4eb-bd9ca7abaa3b"],

Cell[BoxData["\<\"=== 2,10 ===\"\>"], "Print",
 CellChangeTimes->{3.922941328008231*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"4e341a1a-145d-473b-9508-0b7c874383ce"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922941328015965*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"b7f47036-5cc9-49ff-bd73-5fe8822147b0"],

Cell[BoxData["\<\"=== 3,11 ===\"\>"], "Print",
 CellChangeTimes->{3.922941328063377*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"5e8d4944-88dc-461d-af52-519f72c3ba55"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922941328070767*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"1a812189-5fad-426a-a32c-a3c648a156fb"],

Cell[BoxData["\<\"=== 4,12 ===\"\>"], "Print",
 CellChangeTimes->{3.9229413280750437`*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"56ee64fc-3f83-4a66-b914-73da9be5cd7c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922941328079472*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"39285bcb-b57e-4178-9642-fca28c7a0893"],

Cell[BoxData["\<\"=== 5,13 ===\"\>"], "Print",
 CellChangeTimes->{3.922941328128055*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"5d8ece1d-55ec-4e12-830a-056af29a6af1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.92294132813665*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"ac0c5720-2772-4ff2-a993-c8d8cae72017"],

Cell[BoxData["\<\"=== 10,2 ===\"\>"], "Print",
 CellChangeTimes->{3.922941328229598*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"c2932450-7ac7-48bd-86e0-d38bfd607fb4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9229413282332907`*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"38648279-c04a-4133-8a07-62bbe0525cb9"],

Cell[BoxData["\<\"=== 11,3 ===\"\>"], "Print",
 CellChangeTimes->{3.9229413282660646`*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"9b5870b6-be19-4161-b06f-417409b7d2a0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922941328277507*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"6923ff51-b01e-4d23-afc5-d9ae930baa9d"],

Cell[BoxData["\<\"=== 12,4 ===\"\>"], "Print",
 CellChangeTimes->{3.922941328319165*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"989eda81-6347-4441-a84e-86ef4189d936"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922941328329817*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"85be105e-5298-41aa-8816-a619299128c7"],

Cell[BoxData["\<\"=== 13,5 ===\"\>"], "Print",
 CellChangeTimes->{3.922941328333349*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"207f89a6-3200-4b24-87e9-c3f6594f31c4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922941328336568*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"2c9c1c2c-fb7f-407e-a2ca-33f128b27130"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsCharge", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.922801286065398*^9, 3.9228012877110643`*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"78409b9a-795a-4686-ab0f-245327618660"],

Cell[BoxData[
 TemplateBox[{
  "Reverse", "normal", 
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Reverse\\\", \
\\\"[\\\", \\\"xi2\\\", \\\"]\\\"}]\\).\"", 2, 194, 13, 18495996551961427208, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9228026093569803`*^9, 3.923478802358707*^9},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"89d8cb51-0169-41a2-8915-52f0b6fddc4c"],

Cell[CellGroupData[{

Cell[BoxData["\<\"=== 14,14 ===\"\>"], "Print",
 CellChangeTimes->{3.922615544882142*^9, 3.922615662346025*^9, 
  3.922615796299754*^9, 3.92261584751621*^9, 3.9226159658120403`*^9, 
  3.922616060272038*^9, 3.922616297045903*^9, 3.922616358861597*^9, 
  3.922616444636135*^9, 3.922799600526761*^9, 3.9227999322395353`*^9, 
  3.922800205547182*^9, 3.922800282380838*^9, 3.922801229985276*^9, 
  3.9228012885855618`*^9, 3.922801831871254*^9, 3.922802609541788*^9, 
  3.9234788025588303`*^9},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"051e6743-94f7-4e6e-a45b-3e7867003af9"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"W", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Print",
 CellChangeTimes->{3.922615544882142*^9, 3.922615662346025*^9, 
  3.922615796299754*^9, 3.92261584751621*^9, 3.9226159658120403`*^9, 
  3.922616060272038*^9, 3.922616297045903*^9, 3.922616358861597*^9, 
  3.922616444636135*^9, 3.922799600526761*^9, 3.9227999322395353`*^9, 
  3.922800205547182*^9, 3.922800282380838*^9, 3.922801229985276*^9, 
  3.9228012885855618`*^9, 3.922801831871254*^9, 3.922802609541788*^9, 
  3.923478802562508*^9},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"0af45a48-fa6b-4f77-9e71-d044be235927"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsAntiCharge", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.923478789186357*^9, 3.923478789846566*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"eb6b9f18-2ad4-4a04-909b-9d122dfce671"],

Cell[BoxData[
 TemplateBox[{
  "Reverse", "normal", 
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Reverse\\\", \
\\\"[\\\", \\\"xi2\\\", \\\"]\\\"}]\\).\"", 2, 227, 16, 18495996551961427208, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9234787905490017`*^9, 3.92347896024547*^9, {3.923479202642717*^9, 
   3.9234792315663548`*^9}},
 CellLabel->
  "During evaluation of \
In[227]:=",ExpressionUUID->"34d50ea2-3abc-455f-9494-e25a76c61f0e"],

Cell[CellGroupData[{

Cell[BoxData["\<\"=== 14,14 ===\"\>"], "Print",
 CellChangeTimes->{
  3.92347879056293*^9, 3.923478960268326*^9, {3.923479202719342*^9, 
   3.923479231746924*^9}},
 CellLabel->
  "During evaluation of \
In[227]:=",ExpressionUUID->"f174baea-10a6-43d1-a861-83b7c8e71157"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"W", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Print",
 CellChangeTimes->{
  3.92347879056293*^9, 3.923478960268326*^9, {3.923479202719342*^9, 
   3.9234792317505407`*^9}},
 CellLabel->
  "During evaluation of \
In[227]:=",ExpressionUUID->"4191d943-edb9-4137-b846-39a08aefa164"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsChargePhased", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.923452852147848*^9, 3.9234528555594263`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"db8e5f73-8464-42d2-8418-e71db9998cbc"],

Cell[BoxData[
 TemplateBox[{
  "Reverse", "normal", 
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Reverse\\\", \
\\\"[\\\", \\\"xi2\\\", \\\"]\\\"}]\\).\"", 2, 40, 2, 18495853796394512595, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.923452856698657*^9, 3.9234529684129667`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"0938fb8d-e494-4a11-a653-891ae44330ae"],

Cell[CellGroupData[{

Cell[BoxData["\<\"=== 12,12 ===\"\>"], "Print",
 CellChangeTimes->{3.92345285677437*^9, 3.923452968429529*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"992e066b-16fc-4814-a9a2-639cf1810d76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", 
  RowBox[{"W", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Print",
 CellChangeTimes->{3.92345285677437*^9, 3.923452968433462*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"a3b11852-120e-4830-a087-3bc4e3ee536d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsAntiChargePhased", "[", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.923480114812063*^9, 3.923480115797061*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"9161926e-7880-41cf-a59d-02e98bc487fe"],

Cell[BoxData[
 TemplateBox[{
  "Reverse", "normal", 
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Reverse\\\", \
\\\"[\\\", \\\"xi2\\\", \\\"]\\\"}]\\).\"", 2, 257, 17, 18495996551961427208, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.92348011648176*^9},
 CellLabel->
  "During evaluation of \
In[257]:=",ExpressionUUID->"a52c1caf-560e-4986-b3d0-5ba957186185"],

Cell[CellGroupData[{

Cell[BoxData["\<\"=== 12,12 ===\"\>"], "Print",
 CellChangeTimes->{3.9234801166452503`*^9},
 CellLabel->
  "During evaluation of \
In[257]:=",ExpressionUUID->"b918b561-0655-4888-93ab-580641c9fb0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", 
  RowBox[{"W", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Print",
 CellChangeTimes->{3.923480116649602*^9},
 CellLabel->
  "During evaluation of \
In[257]:=",ExpressionUUID->"e00cbda4-b8e4-4c0f-bb1f-58b5f319c73a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsKernel", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "2", ",", 
   "True"}], "]"}]], "Input",
 CellChangeTimes->{{3.930632469448604*^9, 3.93063247022288*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"a3c5193b-c912-4a59-ac66-e282265e7d08"],

Cell[CellGroupData[{

Cell[BoxData["\<\"====== forward ======\"\>"], "Print",
 CellChangeTimes->{3.930632490279544*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"57dec021-771c-4828-9e24-ef2286b77d44"],

Cell[BoxData["\<\"=== 2,8 ===\"\>"], "Print",
 CellChangeTimes->{3.93063249028225*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"c3bf5cd8-589f-43e7-9688-8c8194ad448b"],

Cell[BoxData[
 RowBox[{"-", "4"}]], "Print",
 CellChangeTimes->{3.930632490287714*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"213f5387-b74a-47b2-a6f0-41f19644f4ab"],

Cell[BoxData["\<\"=== 4,1 ===\"\>"], "Print",
 CellChangeTimes->{3.9306324902902603`*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"0e50d103-166b-498e-9c06-d5033c59eb66"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.930632490292863*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"9bb30222-ca4f-4da3-81d8-48d43291330f"],

Cell[BoxData["\<\"====== local ======\"\>"], "Print",
 CellChangeTimes->{3.930632490336268*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"cad97e7b-9435-44a9-988c-4e71518b10d2"],

Cell[BoxData["\<\"=== 2,7 ===\"\>"], "Print",
 CellChangeTimes->{3.9306324903433323`*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"653fa315-fac6-4668-89a6-846848c41d81"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.930632490346094*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"eefc3573-93c7-4c30-9822-ba9da4a555aa"],

Cell[BoxData["\<\"=== 2,8 ===\"\>"], "Print",
 CellChangeTimes->{3.930632490348744*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"1759499b-c640-43be-bb92-a7de3a00d89a"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.930632490351688*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"f389c773-b0c3-47e2-b13f-ce9cf7dc4fc4"],

Cell[BoxData["\<\"=== 2,9 ===\"\>"], "Print",
 CellChangeTimes->{3.930632490354241*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"d1f123b9-503d-4276-90a0-a26cbe7adf6c"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.930632490356718*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"80a1fc01-fc04-46de-b5e5-7f1f7fd4077c"],

Cell[BoxData["\<\"=== 2,10 ===\"\>"], "Print",
 CellChangeTimes->{3.930632490359277*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"0af882bd-c0a0-4994-9cda-9c0e59be38ac"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.930632490361848*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"f6d934be-c549-46dc-9a78-33248be39eb1"],

Cell[BoxData["\<\"====== backward ======\"\>"], "Print",
 CellChangeTimes->{3.930632490406273*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"34a7b5b4-8d7c-4b0e-a36c-a45ecd169b9e"],

Cell[BoxData["\<\"=== 2,8 ===\"\>"], "Print",
 CellChangeTimes->{3.930632490413231*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"9021ec0e-e975-4f9f-b0de-54b893007db1"],

Cell[BoxData[
 RowBox[{"-", "4"}]], "Print",
 CellChangeTimes->{3.930632490416054*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"46624586-74c5-4b3b-8709-c41d554d8cd9"],

Cell[BoxData["\<\"=== 4,1 ===\"\>"], "Print",
 CellChangeTimes->{3.930632490419044*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"6771b617-a3ed-477c-b3f2-6eeedbad229a"],

Cell[BoxData[
 RowBox[{"-", "4"}]], "Print",
 CellChangeTimes->{3.930632490422243*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"3e06df07-2a55-4336-a012-d2cd23bf6a91"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsKernel", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "2"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.922547064696457*^9, {3.922613466329006*^9, 3.922613467136195*^9}, 
   3.92261372156019*^9, {3.922614113974135*^9, 3.92261411407592*^9}, {
   3.922614239326624*^9, 3.922614240100696*^9}, {3.9226164559431343`*^9, 
   3.922616456110855*^9}, {3.922852260663322*^9, 3.922852263023271*^9}, {
   3.922852293166893*^9, 3.9228522957556477`*^9}, {3.923054870936385*^9, 
   3.923054871294221*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"67e8cafb-c543-4de6-a7f3-318347783316"],

Cell[BoxData[
 TemplateBox[{
  "Reverse", "normal", 
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Reverse\\\", \
\\\"[\\\", \\\"xi\\\", \\\"]\\\"}]\\).\"", 2, 71, 3, 18542906201047972994, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9230548908917828`*^9, 3.930632365787421*^9, 
  3.930632429792992*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"e7970572-2e4f-4f96-8936-4fe3fa22dd4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsShift", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
  "]"}]], "Input",
 CellChangeTimes->{3.922910894044476*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"39152c11-c7af-42df-9bbf-0c0a66622da2"],

Cell[CellGroupData[{

Cell[BoxData["\<\"====== local ======\"\>"], "Print",
 CellChangeTimes->{3.922910894627125*^9, 3.923052724481387*^9, 
  3.923497321441901*^9, 3.930632338935462*^9, 3.965130009699449*^9, 
  3.965130199314115*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"177b4bd0-81f7-41b7-9d72-757bdc255d6e"],

Cell[BoxData["\<\"=== 1,1 ===\"\>"], "Print",
 CellChangeTimes->{3.922910894627125*^9, 3.923052724481387*^9, 
  3.923497321441901*^9, 3.930632338935462*^9, 3.965130009699449*^9, 
  3.9651301993195267`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"8a6011d2-a118-4bd4-a96e-de3893946ae1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"W", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Print",
 CellChangeTimes->{3.922910894627125*^9, 3.923052724481387*^9, 
  3.923497321441901*^9, 3.930632338935462*^9, 3.965130009699449*^9, 
  3.965130199325227*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"d90c1454-ca43-425c-9ee5-bca6282cdf05"],

Cell[BoxData["\<\"=== 7,7 ===\"\>"], "Print",
 CellChangeTimes->{3.922910894627125*^9, 3.923052724481387*^9, 
  3.923497321441901*^9, 3.930632338935462*^9, 3.965130009699449*^9, 
  3.9651301996138268`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"6f10d30e-12df-46b2-9e28-c84d6ed54117"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"W", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Print",
 CellChangeTimes->{3.922910894627125*^9, 3.923052724481387*^9, 
  3.923497321441901*^9, 3.930632338935462*^9, 3.965130009699449*^9, 
  3.96513019961798*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"87be69c1-7e50-4eda-a9a6-f0b55f8a0221"],

Cell[BoxData["\<\"====== forward ======\"\>"], "Print",
 CellChangeTimes->{3.922910894627125*^9, 3.923052724481387*^9, 
  3.923497321441901*^9, 3.930632338935462*^9, 3.965130009699449*^9, 
  3.9651302000609207`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"c0036a7f-ad8d-48d8-9513-5ed2d7544b26"],

Cell[BoxData["\<\"=== 1,1 ===\"\>"], "Print",
 CellChangeTimes->{3.922910894627125*^9, 3.923052724481387*^9, 
  3.923497321441901*^9, 3.930632338935462*^9, 3.965130009699449*^9, 
  3.9651302000651073`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"e0116082-1c00-4af1-97fd-fb7583c709d5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"W", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]], "Print",
 CellChangeTimes->{3.922910894627125*^9, 3.923052724481387*^9, 
  3.923497321441901*^9, 3.930632338935462*^9, 3.965130009699449*^9, 
  3.96513020006951*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"e690b844-1958-4cb5-a5c8-9070ee10ea15"],

Cell[BoxData["\<\"=== 7,7 ===\"\>"], "Print",
 CellChangeTimes->{3.922910894627125*^9, 3.923052724481387*^9, 
  3.923497321441901*^9, 3.930632338935462*^9, 3.965130009699449*^9, 
  3.965130200344021*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"987a110e-18bf-4762-80c5-f64cbb2032f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"W", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}]], "Print",
 CellChangeTimes->{3.922910894627125*^9, 3.923052724481387*^9, 
  3.923497321441901*^9, 3.930632338935462*^9, 3.965130009699449*^9, 
  3.96513020034921*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"e1769362-0a3b-434f-a7e7-8f241e5805c1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsShift", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.922446373991233*^9, 3.922446375713091*^9}, {
   3.922485879964348*^9, 3.9224858807370987`*^9}, {3.9226150476328697`*^9, 
   3.92261504834039*^9}, {3.922797927278816*^9, 3.922798007608783*^9}, {
   3.9228004278216257`*^9, 3.922800436740027*^9}, {3.922801481103827*^9, 
   3.922801483643775*^9}, {3.92280246646253*^9, 3.922802472338941*^9}, {
   3.9228025222554417`*^9, 3.922802533745907*^9}, {3.922802578016749*^9, 
   3.922802588136545*^9}, 3.922813687730448*^9, 3.9228764873394527`*^9, 
   3.922910851349246*^9, {3.923053170591332*^9, 3.923053171457872*^9}, {
   3.923053215200131*^9, 3.923053215342765*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"7b353e2b-b056-4fcf-a7ee-38c839e815b9"],

Cell[CellGroupData[{

Cell[BoxData["\<\"====== local ======\"\>"], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.9651302245432987`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"6c69be3a-45df-4806-876d-37a489af88f0"],

Cell[BoxData["\<\"=== 1,1 ===\"\>"], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.9651302245485563`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"8269a261-d6ba-41c0-be9b-f6d1fe6c20fc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130224554387*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"71730a83-8f66-49d9-9419-2600e5304d82"],

Cell[BoxData["\<\"=== 7,7 ===\"\>"], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130224858987*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"83cf00f5-aaaf-4e74-b04b-534f3e799e60"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130224863213*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"991fa7ac-a3b4-461e-abc2-4fa48042b35f"],

Cell[BoxData["\<\"=== 8,8 ===\"\>"], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.96513022492409*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"49af766a-e259-42ff-b450-3b594a5e9a3c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130224930888*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"886036f0-f48f-4c69-a064-7c7b3a2b8707"],

Cell[BoxData["\<\"=== 16,16 ===\"\>"], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130225288273*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"c2051b62-f9f7-48f4-b4da-d98d929b22f1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130225292498*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"bbad2325-3bf2-4d56-9b74-66d4b435433e"],

Cell[BoxData["\<\"====== forward ======\"\>"], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130225296167*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"55b98ce5-6269-45b2-9af4-3f8095297f66"],

Cell[BoxData["\<\"=== 1,1 ===\"\>"], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130225299766*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"39c37125-1649-4ea2-a1af-a946d80ed937"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "2", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130225304043*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"9ada9418-dfff-4fb9-816b-b545522df1d2"],

Cell[BoxData["\<\"=== 7,7 ===\"\>"], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.96513022560498*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"b71b54d4-3d00-4c99-9e60-bce00e2448e6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "2", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130225609009*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"5c15cefd-02f6-44c3-aa0b-c357f80520ac"],

Cell[BoxData["\<\"=== 8,8 ===\"\>"], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130225661271*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"90ec7df0-698e-44ce-bc42-5c756afbbbfc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "2", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130225665559*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"31cc1314-6ad4-40a3-8614-ea96a443943a"],

Cell[BoxData["\<\"=== 16,16 ===\"\>"], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130226089739*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"1a303053-6a9f-49df-93e1-87b36c862933"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "2", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.92280252262985*^9, 3.9228025343565083`*^9}, {
   3.922802579946353*^9, 3.9228025884144487`*^9}, {3.922813683872003*^9, 
   3.9228136880204268`*^9}, 3.922876488289166*^9, {3.9228780466022663`*^9, 
   3.922878070353647*^9}, {3.9229108478090363`*^9, 3.922910852637916*^9}, 
   3.923052929030301*^9, 3.923053172168092*^9, 3.923053216103998*^9, 
   3.965129947579988*^9, 3.965130226096118*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"7bacdb45-8f84-4c95-92f1-e22ccc0dbc83"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsShift", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "3"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.922911241994556*^9, 3.922911243694992*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"6d87efd6-a748-4763-97f5-f45c105f3f1b"],

Cell[CellGroupData[{

Cell[BoxData["\<\"====== local ======\"\>"], "Print",
 CellChangeTimes->{3.922911244415139*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"c705b259-327a-43b6-8c62-a608b47134c6"],

Cell[BoxData["\<\"=== 1,5 ===\"\>"], "Print",
 CellChangeTimes->{3.922911244458198*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"8598d1e4-53ec-4bcf-aa48-2f4d1e7128d9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922911244473022*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"867c70fc-1e28-4606-9b8c-b2b11c02db2c"],

Cell[BoxData["\<\"=== 6,13 ===\"\>"], "Print",
 CellChangeTimes->{3.922911244618169*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"611d37e7-eb80-4092-b53e-d543b46123c5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922911244621585*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"0351d8c4-47cf-4ead-a96e-c8ae70a7001c"],

Cell[BoxData["\<\"=== 7,12 ===\"\>"], "Print",
 CellChangeTimes->{3.9229112446496077`*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"32454f37-d240-4798-a450-ac681b56f9d5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922911244653233*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"ad8fee95-1157-4857-9904-f4753f48b7b5"],

Cell[BoxData["\<\"=== 8,11 ===\"\>"], "Print",
 CellChangeTimes->{3.922911244680264*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"e3f98e62-7eb4-4df1-a64a-3350bd358921"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922911244685858*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"eda700aa-4251-4a3a-8f04-76be78b5e6b2"],

Cell[BoxData["\<\"=== 9,2 ===\"\>"], "Print",
 CellChangeTimes->{3.922911244731729*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"f108311b-ac59-4769-a4eb-8a4b44bb0a4d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922911244741515*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"5526e318-74c7-4d73-ba8e-c905b24387c3"],

Cell[BoxData["\<\"=== 14,3 ===\"\>"], "Print",
 CellChangeTimes->{3.922911244863267*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"66e3c224-58aa-4a1a-b2f8-2f4686fbf387"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.92291124486845*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"e5e4d992-1959-42f3-8064-d9a8de12f3a4"],

Cell[BoxData["\<\"=== 15,4 ===\"\>"], "Print",
 CellChangeTimes->{3.922911244902649*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"ada8cb17-6759-41fd-9da8-57590475bb1c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922911244906311*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"66b6b791-bca2-4c6a-9044-109a43873598"],

Cell[BoxData["\<\"=== 16,10 ===\"\>"], "Print",
 CellChangeTimes->{3.9229112449427958`*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"c08b0674-b3ee-4563-84c5-39a7f5b9559b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922911244946948*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"3eb71a34-b689-4f35-9537-fafe7318cbce"],

Cell[BoxData["\<\"====== forward ======\"\>"], "Print",
 CellChangeTimes->{3.922911244967033*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"980400a9-d550-4798-86b8-1d2452e41119"],

Cell[BoxData["\<\"=== 1,5 ===\"\>"], "Print",
 CellChangeTimes->{3.922911244972036*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"570edbf3-b09b-410f-b7fb-6301a100bb7e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "3", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922911244975425*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"aaa38254-0015-409d-978b-a7292cb13f29"],

Cell[BoxData["\<\"=== 6,13 ===\"\>"], "Print",
 CellChangeTimes->{3.922911245107737*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"fe6baeeb-2c0e-44a5-8902-a9f12721f0e3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "3", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922911245111288*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"ce81835e-20bd-470e-96e4-d5ef81968de9"],

Cell[BoxData["\<\"=== 7,12 ===\"\>"], "Print",
 CellChangeTimes->{3.922911245137414*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"cd169bef-f95d-404e-bb3f-c0400e36f9dc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "3", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.92291124514121*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"c83f54c7-7dbc-4c1d-a80d-79b4d841acc2"],

Cell[BoxData["\<\"=== 8,11 ===\"\>"], "Print",
 CellChangeTimes->{3.922911245169318*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"2f3a713c-3c32-4f4a-be2e-faa9c4c96123"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "3", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922911245173265*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"fc78bebe-71b7-4290-908f-c3139955e964"],

Cell[BoxData["\<\"=== 9,2 ===\"\>"], "Print",
 CellChangeTimes->{3.92291124519269*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"94dce5e7-c64e-4c92-baf0-40ba115d3824"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "3", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922911245196743*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"7ee588a2-693e-432a-b312-e8254031309b"],

Cell[BoxData["\<\"=== 14,3 ===\"\>"], "Print",
 CellChangeTimes->{3.922911245320064*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"4a8ea420-b0b5-48fe-b25c-a93e9905191c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "3", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922911245323771*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"d7b2737d-cd3e-496d-bef1-812685f65ccd"],

Cell[BoxData["\<\"=== 15,4 ===\"\>"], "Print",
 CellChangeTimes->{3.9229112453580112`*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"60f74e6b-cf46-4851-bd82-9bb27c699061"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "3", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9229112453621387`*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"cc6853e6-ae19-4995-8e3b-fbf1c16908c8"],

Cell[BoxData["\<\"=== 16,10 ===\"\>"], "Print",
 CellChangeTimes->{3.922911245402076*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"a9053dd3-2eb8-4427-bdaa-04cf1d58efed"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "3", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.922911245406239*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"1b5a4c1b-51cb-4d54-9f4c-a22a585d5a4c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"findCoeffsShift", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "4", ",", 
   "False"}], "]"}]], "Input",
 CellChangeTimes->{
  3.922917186498782*^9, {3.923053337209743*^9, 3.923053338499893*^9}, {
   3.963576357992271*^9, 3.963576358544529*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"1cd0410f-8eb4-43b2-8658-14e22e08f424"],

Cell[CellGroupData[{

Cell[BoxData["\<\"====== local ======\"\>"], "Print",
 CellChangeTimes->{3.963576389256028*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"f465ec66-43ba-450c-b722-9e1670aa2eab"],

Cell[BoxData["\<\"=== 1,6 ===\"\>"], "Print",
 CellChangeTimes->{3.9635763892723017`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"98a0c442-78a5-4bb4-92a6-b0eba336228d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389281603*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"3ffb7d70-9a65-4e07-97fd-175b5f9a672b"],

Cell[BoxData["\<\"=== 2,10 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389315145*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"fe749a8f-7ac8-4685-b2a8-e858b90c6496"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9635763893184834`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"f0bb2a5f-49cd-41a8-b036-58db71caea23"],

Cell[BoxData["\<\"=== 3,11 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389358305*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"aa9be49c-1f22-4278-b759-92b8069d29a4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389361525*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"08a51be6-0f7e-44c7-ba10-d1245ef4313c"],

Cell[BoxData["\<\"=== 4,12 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389395863*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"5ed97041-b849-440f-ac31-3d91f75869b2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389399797*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"68befd8d-d533-45f7-adea-5b6152fb7597"],

Cell[BoxData["\<\"=== 5,13 ===\"\>"], "Print",
 CellChangeTimes->{3.9635763894329233`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"2e8cb9ab-aadf-4f77-8514-cb28479fc120"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389435659*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"b81c240f-bd94-4cb3-8d86-5e6913fe1923"],

Cell[BoxData["\<\"=== 6,1 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389453479*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"ba28f7cb-4c40-4397-8827-9689043d5b64"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.96357638945887*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"dfaa8646-45e8-4d11-8b3e-683ffa15320f"],

Cell[BoxData["\<\"=== 7,15 ===\"\>"], "Print",
 CellChangeTimes->{3.9635763894927683`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"695e6f29-b82e-43bc-960f-1e4377817ce8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389496479*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"7920352f-29cb-423a-9ce5-014fab0f500e"],

Cell[BoxData["\<\"=== 8,14 ===\"\>"], "Print",
 CellChangeTimes->{3.9635763895201893`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"a6a1493e-c526-4048-9784-f06855b6285e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389523239*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"3f19efd6-1716-479f-b49e-9975fb181881"],

Cell[BoxData["\<\"=== 9,16 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389549264*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"d88fc40e-c9fc-4d45-ac85-f0127de9beae"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389552134*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"a3f9ce52-c94d-48c4-bed6-1cc35a5eba43"],

Cell[BoxData["\<\"=== 10,2 ===\"\>"], "Print",
 CellChangeTimes->{3.9635763895636673`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"f9c503ef-f5d3-4acc-aaef-098a4377a3e5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389566634*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"af9ae9e1-9d63-4162-97fb-c06474d8c7d7"],

Cell[BoxData["\<\"=== 11,3 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389589376*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"3f1875f7-e5da-4445-abc5-3176976eb60c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389593046*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"20577d75-081f-4898-896e-636273d114f7"],

Cell[BoxData["\<\"=== 12,4 ===\"\>"], "Print",
 CellChangeTimes->{3.9635763896170692`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"8a77d17b-f7d1-4d2f-8379-cbe3bff02f31"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.96357638962081*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"05c0ef20-4f7e-4b00-8abf-a6c57d97cca8"],

Cell[BoxData["\<\"=== 13,5 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389648365*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"d8419d83-c03c-42c8-be75-7d62c630fca3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389652347*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"a0b8c2e3-f12f-4754-a6f9-a09ec5e2ab7c"],

Cell[BoxData["\<\"=== 14,8 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389681714*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"d99e7089-3106-41de-9ea4-ed1afcf95d87"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389684754*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"b2126f16-dbcc-4b1b-9370-4ab73d3ac14f"],

Cell[BoxData["\<\"=== 15,7 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389703698*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"b3e99b8e-a900-4e3a-8684-e8f3fe89db1e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389706635*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"1b64948e-2ce1-4892-956a-1da3fa2b4658"],

Cell[BoxData["\<\"=== 16,9 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389729888*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"5985f545-a518-4a8a-9603-8a71261de7a4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389732841*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"ace694ef-7bf8-4160-aff8-d4b013202dbe"],

Cell[BoxData["\<\"====== forward ======\"\>"], "Print",
 CellChangeTimes->{3.9635763897426653`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"d12bc7a1-3d28-4bca-aff8-e522fdf4008a"],

Cell[BoxData["\<\"=== 1,6 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389758354*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"823685ed-f56b-4050-90ae-c412ef2a2117"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.96357638976117*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"fe388be0-29a5-467d-a050-f74ca33eb035"],

Cell[BoxData["\<\"=== 2,10 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389792803*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"a138d7f7-72ac-48a7-befc-ab0a60039127"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389796651*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"7568ead9-db76-47f0-a254-8ce173b889fc"],

Cell[BoxData["\<\"=== 3,11 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389824698*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"acad5a84-f0a7-4925-a623-d7cb7a3c04e9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389827445*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"de959fd8-6ac0-4b05-aa6d-af4b2d77607a"],

Cell[BoxData["\<\"=== 4,12 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389852716*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"b84d0086-c902-47e3-b131-1c94b02c8178"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9635763898554173`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"960416a8-7238-4121-bb41-b0108f17df84"],

Cell[BoxData["\<\"=== 5,13 ===\"\>"], "Print",
 CellChangeTimes->{3.963576389878454*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"1ba6e2dc-acc0-47ba-9c05-692726ea243c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389882392*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"68a240e2-3857-4159-aa0d-b4b38480c886"],

Cell[BoxData["\<\"=== 6,1 ===\"\>"], "Print",
 CellChangeTimes->{3.9635763898944073`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"17cdff61-203d-483b-9ee2-9bfa823150ca"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576389897574*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"14ffa839-4524-47ab-8d6e-a7f198cb8968"],

Cell[BoxData["\<\"=== 7,15 ===\"\>"], "Print",
 CellChangeTimes->{3.96357638993382*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"42b2394c-667f-4f12-bf8f-df613ff3e26d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9635763899364567`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"611165bf-3ee4-4da6-9a37-0dd907ace4d9"],

Cell[BoxData["\<\"=== 8,14 ===\"\>"], "Print",
 CellChangeTimes->{3.9635763899618797`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"fe4ca98c-2adb-4678-acac-d9f85349f2aa"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9635763899650993`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"0cf3c9d6-8633-48bd-a0a1-fc29523e3ef3"],

Cell[BoxData["\<\"=== 9,16 ===\"\>"], "Print",
 CellChangeTimes->{3.96357638999874*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"11e60d01-d328-4d8c-879e-0bd6e1719283"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576390001899*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"d7a3afbc-b470-4715-8184-321fc4af0edb"],

Cell[BoxData["\<\"=== 10,2 ===\"\>"], "Print",
 CellChangeTimes->{3.9635763900043983`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"69e268c8-0e88-47fe-990f-535786ca437f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576390007579*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"44853fa2-726c-4c36-95a0-bc1ff2d56c08"],

Cell[BoxData["\<\"=== 11,3 ===\"\>"], "Print",
 CellChangeTimes->{3.96357639002789*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"79026b54-585e-4ba1-b152-6211f9049b04"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9635763900318003`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"5d771d0a-fc80-4519-95a0-bde87302518b"],

Cell[BoxData["\<\"=== 12,4 ===\"\>"], "Print",
 CellChangeTimes->{3.963576390063014*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"6b6d485c-8cef-466f-bfbf-fe3ae2d25e37"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576390066064*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"5db8fcb5-3065-445a-a941-b980e6f86f90"],

Cell[BoxData["\<\"=== 13,5 ===\"\>"], "Print",
 CellChangeTimes->{3.963576390090374*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"3c2ce257-6673-497b-958d-7aeded9f0981"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576390093299*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"7b062b54-794c-4817-936b-e7a40c7b904c"],

Cell[BoxData["\<\"=== 14,8 ===\"\>"], "Print",
 CellChangeTimes->{3.9635763901191483`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"bbfa94b1-3896-465a-8a57-b24d2f4ba2ea"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576390122963*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"a23c7a0b-2307-4c82-a8f1-bf53e838e55b"],

Cell[BoxData["\<\"=== 15,7 ===\"\>"], "Print",
 CellChangeTimes->{3.963576390150487*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"ca58a29e-f48e-4040-881b-4f941e57e7ad"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.963576390154496*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"baca107f-faa6-48a8-b9ec-8b0586bdb304"],

Cell[BoxData["\<\"=== 16,9 ===\"\>"], "Print",
 CellChangeTimes->{3.963576390184247*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"e82553f3-6e08-4b2b-aa5d-66c44c52536d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"W", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "4", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "2", ",", "3", ",", "4", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.9635763901883574`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"3bd52608-dd25-4b69-a945-9ebfb99ea3d2"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{720., 758.25},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
Magnification:>1. Inherited,
FrontEndVersion->"13.2 for Linux x86 (64-bit) (December 7, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"55f1af4e-27bf-45d0-9b16-c4cddd8a52cb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 631, 15, 54, "Input",ExpressionUUID->"0273168b-60ad-41e7-8923-f6b4cf2d2306"],
Cell[1192, 37, 216, 5, 32, "Input",ExpressionUUID->"4dbe437b-33ca-44bf-9aec-60fcca3c51c7"],
Cell[1411, 44, 14477, 418, 1002, "Input",ExpressionUUID->"d8f4a178-15eb-45ca-a428-57245d99071b"],
Cell[15891, 464, 298, 5, 32, "Input",ExpressionUUID->"33315ebf-0adc-4ef2-a03f-c1fe4468b987"],
Cell[16192, 471, 48935, 1188, 3302, "Input",ExpressionUUID->"a40c28f6-18a5-47fb-97c9-525dd8fd468a"],
Cell[65130, 1661, 367, 8, 32, "Input",ExpressionUUID->"92396112-904c-471d-b516-fcac943640a5"],
Cell[65500, 1671, 30180, 702, 2712, "Input",ExpressionUUID->"7f804767-ec80-40e5-a4a9-252f68aeacd6"],
Cell[CellGroupData[{
Cell[95705, 2377, 290, 6, 29, "Input",ExpressionUUID->"7f06657e-6004-45e5-8b58-460817ce680c"],
Cell[95998, 2385, 525, 12, 28, "Message",ExpressionUUID->"19e4e451-9561-40f2-807b-25724c11d73a"],
Cell[CellGroupData[{
Cell[96548, 2401, 457, 8, 25, "Print",ExpressionUUID->"70d06eed-922d-4104-b635-a064f587c0f4"],
Cell[97008, 2411, 938, 24, 38, "Print",ExpressionUUID->"3a1e3c8b-c9c0-4760-af70-be8279e79fa2"],
Cell[97949, 2437, 459, 8, 25, "Print",ExpressionUUID->"c3f021f8-c14a-494b-b5ea-8f72e1c7c7f1"],
Cell[98411, 2447, 977, 26, 38, "Print",ExpressionUUID->"f87a5a9c-e0c2-42a1-a075-d75bb9a2ecf0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99437, 2479, 327, 8, 29, "Input",ExpressionUUID->"e5e52408-6f38-493b-b108-58f6299fab2b"],
Cell[CellGroupData[{
Cell[99789, 2491, 1771, 26, 25, "Print",ExpressionUUID->"f31edaa9-b0b9-46f5-8647-cd587ab73092"],
Cell[101563, 2519, 1763, 26, 25, "Print",ExpressionUUID->"b496c70c-f074-4a17-a6fa-5bb14145f37c"],
Cell[103329, 2547, 2271, 44, 38, "Print",ExpressionUUID->"2e3b70af-a7f5-4035-8948-1336e93ebc45"],
Cell[105603, 2593, 1765, 26, 25, "Print",ExpressionUUID->"038a926d-0d4f-4954-98e9-b3115a44e077"],
Cell[107371, 2621, 2242, 43, 38, "Print",ExpressionUUID->"7c94f2bc-2428-43e9-bed9-ce08c185b4fd"],
Cell[109616, 2666, 1763, 26, 25, "Print",ExpressionUUID->"e6b8872c-dbce-465b-a660-211b85d937aa"],
Cell[111382, 2694, 2267, 44, 38, "Print",ExpressionUUID->"c09b7684-318a-4a19-902d-1a72d71b707a"],
Cell[113652, 2740, 1765, 26, 25, "Print",ExpressionUUID->"a3e83a5d-86a6-4453-8815-2612fa421bd2"],
Cell[115420, 2768, 2267, 44, 38, "Print",ExpressionUUID->"98fda785-8724-41c2-9814-51efa1543111"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117736, 2818, 1028, 18, 29, "Input",ExpressionUUID->"07f5abfd-4118-4ea3-814f-16a774e90458"],
Cell[CellGroupData[{
Cell[118789, 2840, 3211, 47, 25, "Print",ExpressionUUID->"110b1991-20bd-4e74-8626-fa8ac0f91ecb"],
Cell[122003, 2889, 3203, 47, 25, "Print",ExpressionUUID->"8e812f53-7c9c-4b05-8f16-730fc182cc10"],
Cell[125209, 2938, 3712, 65, 38, "Print",ExpressionUUID->"049b1f66-b367-4c46-9a7e-d72d0971f705"],
Cell[128924, 3005, 3203, 47, 25, "Print",ExpressionUUID->"6ff2bfc7-f4fc-4a77-9bee-242d0c5e2b7f"],
Cell[132130, 3054, 3707, 65, 38, "Print",ExpressionUUID->"22d10a20-05fb-4e6c-884c-5c8998182363"],
Cell[135840, 3121, 3202, 47, 25, "Print",ExpressionUUID->"87941aa4-4269-4fb8-8724-0e0e9ba939da"],
Cell[139045, 3170, 3707, 65, 38, "Print",ExpressionUUID->"f93c18e5-5f99-45a1-842c-1d1524b18be2"],
Cell[142755, 3237, 3207, 47, 25, "Print",ExpressionUUID->"c6eafd4f-116d-49c7-99ca-496b28bd29fe"],
Cell[145965, 3286, 3684, 64, 38, "Print",ExpressionUUID->"830d452a-5fce-43c9-9ef1-b46f1e032bfa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[149698, 3356, 929, 17, 29, "Input",ExpressionUUID->"48145c9f-5411-4afc-97a6-927834e12d6c"],
Cell[CellGroupData[{
Cell[150652, 3377, 1381, 21, 25, "Print",ExpressionUUID->"b550d723-060b-4bd1-aac7-a2d957204183"],
Cell[152036, 3400, 1375, 21, 25, "Print",ExpressionUUID->"7b173ccb-5b13-44c8-8c93-5e66eeba8d0d"],
Cell[153414, 3423, 1852, 38, 38, "Print",ExpressionUUID->"14798e52-6d71-4f86-85a8-bbd17ac951de"],
Cell[155269, 3463, 1373, 21, 25, "Print",ExpressionUUID->"23f11892-8cff-4331-85df-d0298c12a090"],
Cell[156645, 3486, 1877, 39, 38, "Print",ExpressionUUID->"cda15652-baae-48ea-94b2-ef10272d4849"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[158571, 3531, 374, 10, 29, "Input",ExpressionUUID->"7085fbc5-7538-4459-a99b-2de77b41cbf0"],
Cell[CellGroupData[{
Cell[158970, 3545, 294, 5, 25, "Print",ExpressionUUID->"2e3f7fc3-bc5b-44fc-bf5a-ca90373bd324"],
Cell[159267, 3552, 286, 5, 25, "Print",ExpressionUUID->"b6f1a7e9-6ce5-4c45-b829-481e46d3d69b"],
Cell[159556, 3559, 1602, 47, 81, "Print",ExpressionUUID->"62fdb9e7-bf76-47f9-b64c-7ec84892aed7"],
Cell[161161, 3608, 288, 5, 25, "Print",ExpressionUUID->"fbfd49d9-c357-49e5-b101-48677a1dcfd1"],
Cell[161452, 3615, 691, 20, 38, "Print",ExpressionUUID->"3d445ba5-5610-43fc-9630-9795aa81ad92"],
Cell[162146, 3637, 286, 5, 25, "Print",ExpressionUUID->"ce7eea56-8622-4227-818e-744c6a030788"],
Cell[162435, 3644, 1625, 48, 80, "Print",ExpressionUUID->"f60767e3-0c5f-42f1-9e35-5f1e69e8edad"],
Cell[164063, 3694, 285, 5, 25, "Print",ExpressionUUID->"e293ce5c-9477-40a1-9280-6f783a484f01"],
Cell[164351, 3701, 1625, 48, 80, "Print",ExpressionUUID->"dc88ef53-24dd-4f93-8fab-a9231e586b19"],
Cell[165979, 3751, 288, 5, 25, "Print",ExpressionUUID->"992cdaae-a8a7-49d3-be52-827cb37827d9"],
Cell[166270, 3758, 661, 19, 38, "Print",ExpressionUUID->"f614c82a-23fd-45b5-8439-f666182a6b3f"],
Cell[166934, 3779, 287, 5, 25, "Print",ExpressionUUID->"d7cbaaad-5a14-4bc3-afcc-27048ed326eb"],
Cell[167224, 3786, 663, 19, 38, "Print",ExpressionUUID->"dd7975ad-d04b-4db3-8c47-496b94fb23d5"],
Cell[167890, 3807, 288, 5, 25, "Print",ExpressionUUID->"dbf1b389-97ff-4163-b16d-3d8b31cc89f8"],
Cell[168181, 3814, 666, 19, 38, "Print",ExpressionUUID->"e01addf5-3ae6-4f54-8eaa-a1537e2748a2"],
Cell[168850, 3835, 290, 5, 25, "Print",ExpressionUUID->"0fd1ee48-c885-4e98-bb66-99d2e51452ef"],
Cell[169143, 3842, 1625, 48, 80, "Print",ExpressionUUID->"57e26bf0-85d6-4239-b31d-81873115dee9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[170817, 3896, 291, 7, 29, "Input",ExpressionUUID->"ee021788-e4e5-42f8-a214-d6ffdaf0bc1f"],
Cell[CellGroupData[{
Cell[171133, 3907, 202, 4, 25, "Print",ExpressionUUID->"724fd157-db40-4705-a4eb-bd9ca7abaa3b"],
Cell[171338, 3913, 193, 4, 25, "Print",ExpressionUUID->"4e341a1a-145d-473b-9508-0b7c874383ce"],
Cell[171534, 3919, 2475, 74, 98, "Print",ExpressionUUID->"b7f47036-5cc9-49ff-bd73-5fe8822147b0"],
Cell[174012, 3995, 193, 4, 25, "Print",ExpressionUUID->"5e8d4944-88dc-461d-af52-519f72c3ba55"],
Cell[174208, 4001, 2500, 75, 98, "Print",ExpressionUUID->"1a812189-5fad-426a-a32c-a3c648a156fb"],
Cell[176711, 4078, 195, 4, 25, "Print",ExpressionUUID->"56ee64fc-3f83-4a66-b914-73da9be5cd7c"],
Cell[176909, 4084, 2500, 75, 98, "Print",ExpressionUUID->"39285bcb-b57e-4178-9642-fca28c7a0893"],
Cell[179412, 4161, 193, 4, 25, "Print",ExpressionUUID->"5d8ece1d-55ec-4e12-830a-056af29a6af1"],
Cell[179608, 4167, 2499, 75, 98, "Print",ExpressionUUID->"ac0c5720-2772-4ff2-a993-c8d8cae72017"],
Cell[182110, 4244, 193, 4, 25, "Print",ExpressionUUID->"c2932450-7ac7-48bd-86e0-d38bfd607fb4"],
Cell[182306, 4250, 2502, 75, 98, "Print",ExpressionUUID->"38648279-c04a-4133-8a07-62bbe0525cb9"],
Cell[184811, 4327, 195, 4, 25, "Print",ExpressionUUID->"9b5870b6-be19-4161-b06f-417409b7d2a0"],
Cell[185009, 4333, 2475, 74, 98, "Print",ExpressionUUID->"6923ff51-b01e-4d23-afc5-d9ae930baa9d"],
Cell[187487, 4409, 193, 4, 25, "Print",ExpressionUUID->"989eda81-6347-4441-a84e-86ef4189d936"],
Cell[187683, 4415, 2475, 74, 98, "Print",ExpressionUUID->"85be105e-5298-41aa-8816-a619299128c7"],
Cell[190161, 4491, 193, 4, 25, "Print",ExpressionUUID->"207f89a6-3200-4b24-87e9-c3f6594f31c4"],
Cell[190357, 4497, 2475, 74, 98, "Print",ExpressionUUID->"2c9c1c2c-fb7f-407e-a2ca-33f128b27130"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[192881, 4577, 287, 6, 29, "Input",ExpressionUUID->"78409b9a-795a-4686-ab0f-245327618660"],
Cell[193171, 4585, 478, 11, 28, "Message",ExpressionUUID->"89d8cb51-0169-41a2-8915-52f0b6fddc4c"],
Cell[CellGroupData[{
Cell[193674, 4600, 594, 10, 25, "Print",ExpressionUUID->"051e6743-94f7-4e6e-a45b-3e7867003af9"],
Cell[194271, 4612, 732, 16, 23, "Print",ExpressionUUID->"0af45a48-fa6b-4f77-9e71-d044be235927"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[195052, 4634, 289, 6, 29, "Input",ExpressionUUID->"eb6b9f18-2ad4-4a04-909b-9d122dfce671"],
Cell[195344, 4642, 532, 13, 28, "Message",ExpressionUUID->"34d50ea2-3abc-455f-9494-e25a76c61f0e"],
Cell[CellGroupData[{
Cell[195901, 4659, 269, 6, 25, "Print",ExpressionUUID->"f174baea-10a6-43d1-a861-83b7c8e71157"],
Cell[196173, 4667, 411, 12, 23, "Print",ExpressionUUID->"4191d943-edb9-4137-b846-39a08aefa164"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[196633, 4685, 289, 5, 29, "Input",ExpressionUUID->"db8e5f73-8464-42d2-8418-e71db9998cbc"],
Cell[196925, 4692, 475, 11, 28, "Message",ExpressionUUID->"0938fb8d-e494-4a11-a653-891ae44330ae"],
Cell[CellGroupData[{
Cell[197425, 4707, 215, 4, 25, "Print",ExpressionUUID->"992e066b-16fc-4814-a9a2-639cf1810d76"],
Cell[197643, 4713, 390, 11, 25, "Print",ExpressionUUID->"a3b11852-120e-4830-a087-3bc4e3ee536d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[198082, 4730, 295, 6, 29, "Input",ExpressionUUID->"9161926e-7880-41cf-a59d-02e98bc487fe"],
Cell[198380, 4738, 453, 11, 28, "Message",ExpressionUUID->"a52c1caf-560e-4986-b3d0-5ba957186185"],
Cell[CellGroupData[{
Cell[198858, 4753, 197, 4, 25, "Print",ExpressionUUID->"b918b561-0655-4888-93ab-580641c9fb0d"],
Cell[199058, 4759, 370, 11, 25, "Print",ExpressionUUID->"e00cbda4-b8e4-4c0f-bb1f-58b5f319c73a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[199477, 4776, 322, 7, 29, "Input",ExpressionUUID->"a3c5193b-c912-4a59-ac66-e282265e7d08"],
Cell[CellGroupData[{
Cell[199824, 4787, 202, 4, 25, "Print",ExpressionUUID->"57dec021-771c-4828-9e24-ef2286b77d44"],
Cell[200029, 4793, 191, 4, 25, "Print",ExpressionUUID->"c3bf5cd8-589f-43e7-9688-8c8194ad448b"],
Cell[200223, 4799, 191, 5, 23, "Print",ExpressionUUID->"213f5387-b74a-47b2-a6f0-41f19644f4ab"],
Cell[200417, 4806, 194, 4, 25, "Print",ExpressionUUID->"0e50d103-166b-498e-9c06-d5033c59eb66"],
Cell[200614, 4812, 174, 4, 23, "Print",ExpressionUUID->"9bb30222-ca4f-4da3-81d8-48d43291330f"],
Cell[200791, 4818, 200, 4, 25, "Print",ExpressionUUID->"cad97e7b-9435-44a9-988c-4e71518b10d2"],
Cell[200994, 4824, 194, 4, 25, "Print",ExpressionUUID->"653fa315-fac6-4668-89a6-846848c41d81"],
Cell[201191, 4830, 174, 4, 23, "Print",ExpressionUUID->"eefc3573-93c7-4c30-9822-ba9da4a555aa"],
Cell[201368, 4836, 192, 4, 25, "Print",ExpressionUUID->"1759499b-c640-43be-bb92-a7de3a00d89a"],
Cell[201563, 4842, 174, 4, 23, "Print",ExpressionUUID->"f389c773-b0c3-47e2-b13f-ce9cf7dc4fc4"],
Cell[201740, 4848, 192, 4, 25, "Print",ExpressionUUID->"d1f123b9-503d-4276-90a0-a26cbe7adf6c"],
Cell[201935, 4854, 174, 4, 23, "Print",ExpressionUUID->"80a1fc01-fc04-46de-b5e5-7f1f7fd4077c"],
Cell[202112, 4860, 193, 4, 25, "Print",ExpressionUUID->"0af882bd-c0a0-4994-9cda-9c0e59be38ac"],
Cell[202308, 4866, 174, 4, 23, "Print",ExpressionUUID->"f6d934be-c549-46dc-9a78-33248be39eb1"],
Cell[202485, 4872, 203, 4, 25, "Print",ExpressionUUID->"34a7b5b4-8d7c-4b0e-a36c-a45ecd169b9e"],
Cell[202691, 4878, 192, 4, 25, "Print",ExpressionUUID->"9021ec0e-e975-4f9f-b0de-54b893007db1"],
Cell[202886, 4884, 191, 5, 23, "Print",ExpressionUUID->"46624586-74c5-4b3b-8709-c41d554d8cd9"],
Cell[203080, 4891, 192, 4, 25, "Print",ExpressionUUID->"6771b617-a3ed-477c-b3f2-6eeedbad229a"],
Cell[203275, 4897, 191, 5, 23, "Print",ExpressionUUID->"3e06df07-2a55-4336-a012-d2cd23bf6a91"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[203515, 4908, 654, 13, 29, "Input",ExpressionUUID->"67e8cafb-c543-4de6-a7f3-318347783316"],
Cell[204172, 4923, 499, 12, 28, "Message",ExpressionUUID->"e7970572-2e4f-4f96-8936-4fe3fa22dd4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204708, 4940, 284, 7, 29, "Input",ExpressionUUID->"39152c11-c7af-42df-9bbf-0c0a66622da2"],
Cell[CellGroupData[{
Cell[205017, 4951, 316, 6, 25, "Print",ExpressionUUID->"177b4bd0-81f7-41b7-9d72-757bdc255d6e"],
Cell[205336, 4959, 310, 6, 25, "Print",ExpressionUUID->"8a6011d2-a118-4bd4-a96e-de3893946ae1"],
Cell[205649, 4967, 476, 13, 38, "Print",ExpressionUUID->"d90c1454-ca43-425c-9ee5-bca6282cdf05"],
Cell[206128, 4982, 310, 6, 25, "Print",ExpressionUUID->"6f10d30e-12df-46b2-9e28-c84d6ed54117"],
Cell[206441, 4990, 475, 13, 38, "Print",ExpressionUUID->"87be69c1-7e50-4eda-a9a6-f0b55f8a0221"],
Cell[206919, 5005, 320, 6, 25, "Print",ExpressionUUID->"c0036a7f-ad8d-48d8-9513-5ed2d7544b26"],
Cell[207242, 5013, 310, 6, 25, "Print",ExpressionUUID->"e0116082-1c00-4af1-97fd-fb7583c709d5"],
Cell[207555, 5021, 506, 14, 38, "Print",ExpressionUUID->"e690b844-1958-4cb5-a5c8-9070ee10ea15"],
Cell[208064, 5037, 308, 6, 25, "Print",ExpressionUUID->"987a110e-18bf-4762-80c5-f64cbb2032f4"],
Cell[208375, 5045, 525, 15, 38, "Print",ExpressionUUID->"e1769362-0a3b-434f-a7e7-8f241e5805c1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[208949, 5066, 874, 15, 29, "Input",ExpressionUUID->"7b353e2b-b056-4fcf-a7ee-38c839e815b9"],
Cell[CellGroupData[{
Cell[209848, 5085, 571, 9, 25, "Print",ExpressionUUID->"6c69be3a-45df-4806-876d-37a489af88f0"],
Cell[210422, 5096, 563, 9, 25, "Print",ExpressionUUID->"8269a261-d6ba-41c0-be9b-f6d1fe6c20fc"],
Cell[210988, 5107, 1040, 26, 38, "Print",ExpressionUUID->"71730a83-8f66-49d9-9419-2600e5304d82"],
Cell[212031, 5135, 561, 9, 25, "Print",ExpressionUUID->"83cf00f5-aaaf-4e74-b04b-534f3e799e60"],
Cell[212595, 5146, 1065, 27, 38, "Print",ExpressionUUID->"991fa7ac-a3b4-461e-abc2-4fa48042b35f"],
Cell[213663, 5175, 560, 9, 25, "Print",ExpressionUUID->"49af766a-e259-42ff-b450-3b594a5e9a3c"],
Cell[214226, 5186, 1040, 26, 38, "Print",ExpressionUUID->"886036f0-f48f-4c69-a064-7c7b3a2b8707"],
Cell[215269, 5214, 563, 9, 25, "Print",ExpressionUUID->"c2051b62-f9f7-48f4-b4da-d98d929b22f1"],
Cell[215835, 5225, 1040, 26, 38, "Print",ExpressionUUID->"bbad2325-3bf2-4d56-9b74-66d4b435433e"],
Cell[216878, 5253, 571, 9, 25, "Print",ExpressionUUID->"55b98ce5-6269-45b2-9af4-3f8095297f66"],
Cell[217452, 5264, 561, 9, 25, "Print",ExpressionUUID->"39c37125-1649-4ea2-a1af-a946d80ed937"],
Cell[218016, 5275, 1049, 26, 38, "Print",ExpressionUUID->"9ada9418-dfff-4fb9-816b-b545522df1d2"],
Cell[219068, 5303, 560, 9, 25, "Print",ExpressionUUID->"b71b54d4-3d00-4c99-9e60-bce00e2448e6"],
Cell[219631, 5314, 1075, 27, 38, "Print",ExpressionUUID->"5c15cefd-02f6-44c3-aa0b-c357f80520ac"],
Cell[220709, 5343, 561, 9, 25, "Print",ExpressionUUID->"90ec7df0-698e-44ce-bc42-5c756afbbbfc"],
Cell[221273, 5354, 1075, 27, 38, "Print",ExpressionUUID->"31cc1314-6ad4-40a3-8614-ea96a443943a"],
Cell[222351, 5383, 563, 9, 25, "Print",ExpressionUUID->"1a303053-6a9f-49df-93e1-87b36c862933"],
Cell[222917, 5394, 1075, 27, 38, "Print",ExpressionUUID->"7bacdb45-8f84-4c95-92f1-e22ccc0dbc83"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[224041, 5427, 308, 7, 29, "Input",ExpressionUUID->"6d87efd6-a748-4763-97f5-f45c105f3f1b"],
Cell[CellGroupData[{
Cell[224374, 5438, 200, 4, 25, "Print",ExpressionUUID->"c705b259-327a-43b6-8c62-a608b47134c6"],
Cell[224577, 5444, 192, 4, 25, "Print",ExpressionUUID->"8598d1e4-53ec-4bcf-aa48-2f4d1e7128d9"],
Cell[224772, 5450, 1243, 38, 59, "Print",ExpressionUUID->"867c70fc-1e28-4606-9b8c-b2b11c02db2c"],
Cell[226018, 5490, 193, 4, 25, "Print",ExpressionUUID->"611d37e7-eb80-4092-b53e-d543b46123c5"],
Cell[226214, 5496, 1243, 38, 59, "Print",ExpressionUUID->"0351d8c4-47cf-4ead-a96e-c8ae70a7001c"],
Cell[227460, 5536, 195, 4, 25, "Print",ExpressionUUID->"32454f37-d240-4798-a450-ac681b56f9d5"],
Cell[227658, 5542, 1243, 38, 59, "Print",ExpressionUUID->"ad8fee95-1157-4857-9904-f4753f48b7b5"],
Cell[228904, 5582, 193, 4, 25, "Print",ExpressionUUID->"e3f98e62-7eb4-4df1-a64a-3350bd358921"],
Cell[229100, 5588, 1268, 39, 59, "Print",ExpressionUUID->"eda700aa-4251-4a3a-8f04-76be78b5e6b2"],
Cell[230371, 5629, 192, 4, 25, "Print",ExpressionUUID->"f108311b-ac59-4769-a4eb-8a4b44bb0a4d"],
Cell[230566, 5635, 1268, 39, 59, "Print",ExpressionUUID->"5526e318-74c7-4d73-ba8e-c905b24387c3"],
Cell[231837, 5676, 193, 4, 25, "Print",ExpressionUUID->"66e3c224-58aa-4a1a-b2f8-2f4686fbf387"],
Cell[232033, 5682, 1242, 38, 59, "Print",ExpressionUUID->"e5e4d992-1959-42f3-8064-d9a8de12f3a4"],
Cell[233278, 5722, 193, 4, 25, "Print",ExpressionUUID->"ada8cb17-6759-41fd-9da8-57590475bb1c"],
Cell[233474, 5728, 1243, 38, 59, "Print",ExpressionUUID->"66b6b791-bca2-4c6a-9044-109a43873598"],
Cell[234720, 5768, 196, 4, 25, "Print",ExpressionUUID->"c08b0674-b3ee-4563-84c5-39a7f5b9559b"],
Cell[234919, 5774, 1243, 38, 59, "Print",ExpressionUUID->"3eb71a34-b689-4f35-9537-fafe7318cbce"],
Cell[236165, 5814, 202, 4, 25, "Print",ExpressionUUID->"980400a9-d550-4798-86b8-1d2452e41119"],
Cell[236370, 5820, 192, 4, 25, "Print",ExpressionUUID->"570edbf3-b09b-410f-b7fb-6301a100bb7e"],
Cell[236565, 5826, 1204, 36, 59, "Print",ExpressionUUID->"aaa38254-0015-409d-978b-a7292cb13f29"],
Cell[237772, 5864, 193, 4, 25, "Print",ExpressionUUID->"fe6baeeb-2c0e-44a5-8902-a9f12721f0e3"],
Cell[237968, 5870, 1230, 37, 59, "Print",ExpressionUUID->"ce81835e-20bd-470e-96e4-d5ef81968de9"],
Cell[239201, 5909, 193, 4, 25, "Print",ExpressionUUID->"cd169bef-f95d-404e-bb3f-c0400e36f9dc"],
Cell[239397, 5915, 1203, 36, 59, "Print",ExpressionUUID->"c83f54c7-7dbc-4c1d-a80d-79b4d841acc2"],
Cell[240603, 5953, 193, 4, 25, "Print",ExpressionUUID->"2f3a713c-3c32-4f4a-be2e-faa9c4c96123"],
Cell[240799, 5959, 1230, 37, 59, "Print",ExpressionUUID->"fc78bebe-71b7-4290-908f-c3139955e964"],
Cell[242032, 5998, 191, 4, 25, "Print",ExpressionUUID->"94dce5e7-c64e-4c92-baf0-40ba115d3824"],
Cell[242226, 6004, 1204, 36, 59, "Print",ExpressionUUID->"7ee588a2-693e-432a-b312-e8254031309b"],
Cell[243433, 6042, 193, 4, 25, "Print",ExpressionUUID->"4a8ea420-b0b5-48fe-b25c-a93e9905191c"],
Cell[243629, 6048, 1230, 37, 59, "Print",ExpressionUUID->"d7b2737d-cd3e-496d-bef1-812685f65ccd"],
Cell[244862, 6087, 195, 4, 25, "Print",ExpressionUUID->"60f74e6b-cf46-4851-bd82-9bb27c699061"],
Cell[245060, 6093, 1232, 37, 59, "Print",ExpressionUUID->"cc6853e6-ae19-4995-8e3b-fbf1c16908c8"],
Cell[246295, 6132, 194, 4, 25, "Print",ExpressionUUID->"a9053dd3-2eb8-4427-bdaa-04cf1d58efed"],
Cell[246492, 6138, 1204, 36, 59, "Print",ExpressionUUID->"1b5a4c1b-51cb-4d54-9f4c-a22a585d5a4c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[247745, 6180, 398, 9, 29, "Input",ExpressionUUID->"1cd0410f-8eb4-43b2-8658-14e22e08f424"],
Cell[CellGroupData[{
Cell[248168, 6193, 200, 4, 25, "Print",ExpressionUUID->"f465ec66-43ba-450c-b722-9e1670aa2eab"],
Cell[248371, 6199, 194, 4, 25, "Print",ExpressionUUID->"98a0c442-78a5-4bb4-92a6-b0eba336228d"],
Cell[248568, 6205, 2476, 74, 98, "Print",ExpressionUUID->"3ffb7d70-9a65-4e07-97fd-175b5f9a672b"],
Cell[251047, 6281, 193, 4, 25, "Print",ExpressionUUID->"fe749a8f-7ac8-4685-b2a8-e858b90c6496"],
Cell[251243, 6287, 2478, 74, 98, "Print",ExpressionUUID->"f0bb2a5f-49cd-41a8-b036-58db71caea23"],
Cell[253724, 6363, 193, 4, 25, "Print",ExpressionUUID->"aa9be49c-1f22-4278-b759-92b8069d29a4"],
Cell[253920, 6369, 2501, 75, 98, "Print",ExpressionUUID->"08a51be6-0f7e-44c7-ba10-d1245ef4313c"],
Cell[256424, 6446, 193, 4, 25, "Print",ExpressionUUID->"5ed97041-b849-440f-ac31-3d91f75869b2"],
Cell[256620, 6452, 2501, 75, 98, "Print",ExpressionUUID->"68befd8d-d533-45f7-adea-5b6152fb7597"],
Cell[259124, 6529, 195, 4, 25, "Print",ExpressionUUID->"2e8cb9ab-aadf-4f77-8514-cb28479fc120"],
Cell[259322, 6535, 2501, 75, 98, "Print",ExpressionUUID->"b81c240f-bd94-4cb3-8d86-5e6913fe1923"],
Cell[261826, 6612, 192, 4, 25, "Print",ExpressionUUID->"ba28f7cb-4c40-4397-8827-9689043d5b64"],
Cell[262021, 6618, 2475, 74, 98, "Print",ExpressionUUID->"dfaa8646-45e8-4d11-8b3e-683ffa15320f"],
Cell[264499, 6694, 195, 4, 25, "Print",ExpressionUUID->"695e6f29-b82e-43bc-960f-1e4377817ce8"],
Cell[264697, 6700, 2501, 75, 98, "Print",ExpressionUUID->"7920352f-29cb-423a-9ce5-014fab0f500e"],
Cell[267201, 6777, 195, 4, 25, "Print",ExpressionUUID->"a6a1493e-c526-4048-9784-f06855b6285e"],
Cell[267399, 6783, 2476, 74, 98, "Print",ExpressionUUID->"3f19efd6-1716-479f-b49e-9975fb181881"],
Cell[269878, 6859, 193, 4, 25, "Print",ExpressionUUID->"d88fc40e-c9fc-4d45-ac85-f0127de9beae"],
Cell[270074, 6865, 2501, 75, 98, "Print",ExpressionUUID->"a3f9ce52-c94d-48c4-bed6-1cc35a5eba43"],
Cell[272578, 6942, 195, 4, 25, "Print",ExpressionUUID->"f9c503ef-f5d3-4acc-aaef-098a4377a3e5"],
Cell[272776, 6948, 2501, 75, 98, "Print",ExpressionUUID->"af9ae9e1-9d63-4162-97fb-c06474d8c7d7"],
Cell[275280, 7025, 193, 4, 25, "Print",ExpressionUUID->"3f1875f7-e5da-4445-abc5-3176976eb60c"],
Cell[275476, 7031, 2476, 74, 98, "Print",ExpressionUUID->"20577d75-081f-4898-896e-636273d114f7"],
Cell[277955, 7107, 195, 4, 25, "Print",ExpressionUUID->"8a77d17b-f7d1-4d2f-8379-cbe3bff02f31"],
Cell[278153, 7113, 2475, 74, 98, "Print",ExpressionUUID->"05c0ef20-4f7e-4b00-8abf-a6c57d97cca8"],
Cell[280631, 7189, 193, 4, 25, "Print",ExpressionUUID->"d8419d83-c03c-42c8-be75-7d62c630fca3"],
Cell[280827, 7195, 2476, 74, 98, "Print",ExpressionUUID->"a0b8c2e3-f12f-4754-a6f9-a09ec5e2ab7c"],
Cell[283306, 7271, 193, 4, 25, "Print",ExpressionUUID->"d99e7089-3106-41de-9ea4-ed1afcf95d87"],
Cell[283502, 7277, 2476, 74, 98, "Print",ExpressionUUID->"b2126f16-dbcc-4b1b-9370-4ab73d3ac14f"],
Cell[285981, 7353, 193, 4, 25, "Print",ExpressionUUID->"b3e99b8e-a900-4e3a-8684-e8f3fe89db1e"],
Cell[286177, 7359, 2501, 75, 98, "Print",ExpressionUUID->"1b64948e-2ce1-4892-956a-1da3fa2b4658"],
Cell[288681, 7436, 193, 4, 25, "Print",ExpressionUUID->"5985f545-a518-4a8a-9603-8a71261de7a4"],
Cell[288877, 7442, 2501, 75, 98, "Print",ExpressionUUID->"ace694ef-7bf8-4160-aff8-d4b013202dbe"],
Cell[291381, 7519, 204, 4, 25, "Print",ExpressionUUID->"d12bc7a1-3d28-4bca-aff8-e522fdf4008a"],
Cell[291588, 7525, 192, 4, 25, "Print",ExpressionUUID->"823685ed-f56b-4050-90ae-c412ef2a2117"],
Cell[291783, 7531, 2340, 68, 98, "Print",ExpressionUUID->"fe388be0-29a5-467d-a050-f74ca33eb035"],
Cell[294126, 7601, 193, 4, 25, "Print",ExpressionUUID->"a138d7f7-72ac-48a7-befc-ab0a60039127"],
Cell[294322, 7607, 2367, 69, 98, "Print",ExpressionUUID->"7568ead9-db76-47f0-a254-8ce173b889fc"],
Cell[296692, 7678, 193, 4, 25, "Print",ExpressionUUID->"acad5a84-f0a7-4925-a623-d7cb7a3c04e9"],
Cell[296888, 7684, 2341, 68, 98, "Print",ExpressionUUID->"de959fd8-6ac0-4b05-aa6d-af4b2d77607a"],
Cell[299232, 7754, 193, 4, 25, "Print",ExpressionUUID->"b84d0086-c902-47e3-b131-1c94b02c8178"],
Cell[299428, 7760, 2343, 68, 98, "Print",ExpressionUUID->"960416a8-7238-4121-bb41-b0108f17df84"],
Cell[301774, 7830, 193, 4, 25, "Print",ExpressionUUID->"1ba6e2dc-acc0-47ba-9c05-692726ea243c"],
Cell[301970, 7836, 2341, 68, 98, "Print",ExpressionUUID->"68a240e2-3857-4159-aa0d-b4b38480c886"],
Cell[304314, 7906, 194, 4, 25, "Print",ExpressionUUID->"17cdff61-203d-483b-9ee2-9bfa823150ca"],
Cell[304511, 7912, 2341, 68, 98, "Print",ExpressionUUID->"14ffa839-4524-47ab-8d6e-a7f198cb8968"],
Cell[306855, 7982, 192, 4, 25, "Print",ExpressionUUID->"42b2394c-667f-4f12-bf8f-df613ff3e26d"],
Cell[307050, 7988, 2369, 69, 98, "Print",ExpressionUUID->"611165bf-3ee4-4da6-9a37-0dd907ace4d9"],
Cell[309422, 8059, 195, 4, 25, "Print",ExpressionUUID->"fe4ca98c-2adb-4678-acac-d9f85349f2aa"],
Cell[309620, 8065, 2343, 68, 98, "Print",ExpressionUUID->"0cf3c9d6-8633-48bd-a0a1-fc29523e3ef3"],
Cell[311966, 8135, 192, 4, 25, "Print",ExpressionUUID->"11e60d01-d328-4d8c-879e-0bd6e1719283"],
Cell[312161, 8141, 2367, 69, 98, "Print",ExpressionUUID->"d7a3afbc-b470-4715-8184-321fc4af0edb"],
Cell[314531, 8212, 195, 4, 25, "Print",ExpressionUUID->"69e268c8-0e88-47fe-990f-535786ca437f"],
Cell[314729, 8218, 2341, 68, 98, "Print",ExpressionUUID->"44853fa2-726c-4c36-95a0-bc1ff2d56c08"],
Cell[317073, 8288, 192, 4, 25, "Print",ExpressionUUID->"79026b54-585e-4ba1-b152-6211f9049b04"],
Cell[317268, 8294, 2369, 69, 98, "Print",ExpressionUUID->"5d771d0a-fc80-4519-95a0-bde87302518b"],
Cell[319640, 8365, 193, 4, 25, "Print",ExpressionUUID->"6b6d485c-8cef-466f-bfbf-fe3ae2d25e37"],
Cell[319836, 8371, 2367, 69, 98, "Print",ExpressionUUID->"5db8fcb5-3065-445a-a941-b980e6f86f90"],
Cell[322206, 8442, 193, 4, 25, "Print",ExpressionUUID->"3c2ce257-6673-497b-958d-7aeded9f0981"],
Cell[322402, 8448, 2367, 69, 98, "Print",ExpressionUUID->"7b062b54-794c-4817-936b-e7a40c7b904c"],
Cell[324772, 8519, 195, 4, 25, "Print",ExpressionUUID->"bbfa94b1-3896-465a-8a57-b24d2f4ba2ea"],
Cell[324970, 8525, 2341, 68, 98, "Print",ExpressionUUID->"a23c7a0b-2307-4c82-a8f1-bf53e838e55b"],
Cell[327314, 8595, 193, 4, 25, "Print",ExpressionUUID->"ca58a29e-f48e-4040-881b-4f941e57e7ad"],
Cell[327510, 8601, 2367, 69, 98, "Print",ExpressionUUID->"baca107f-faa6-48a8-b9ec-8b0586bdb304"],
Cell[329880, 8672, 193, 4, 25, "Print",ExpressionUUID->"e82553f3-6e08-4b2b-aa5d-66c44c52536d"],
Cell[330076, 8678, 2369, 69, 98, "Print",ExpressionUUID->"3bd52608-dd25-4b69-a945-9ebfb99ea3d2"]
}, Open  ]]
}, Open  ]]
}
]
*)


